Bloch sphere colourings and Bell inequalities

We consider here the predictions of quantum theory and local hidden variables for the correlations obtained by measuring a pair of qubits by projections defined by randomly chosen axes separated by a given angle \theta. The predictions of local hidden variable models for projective measurements on qubits correspond to binary colourings of the Bloch sphere with antipodal points oppositely coloured. We prove Bell inequalities separating the predictions of all local hidden variable models from the singlet correlations predicted by quantum theory for all \theta in the range 0 < \theta < \pi/3. We raise and explore the possibility of proving stronger Bell inequalities directly from optimization results on sphere colourings. In particular, we explore strong and weak forms of the hemispherical colouring maximality hypothesis (HCMH) that, for a continuous range of \theta > 0, the maximum LHV anti-correlation is obtained by assigning to each qubit a colouring with one hemisphere black and the other white. Our results show that hemispherical colourings are near-optimal for small \theta; we also describe numerical tests consistent with the HCMH that bound the range of \theta. Finally, we note proofs of related results for binary colourings of R^n.

==> anc/Bloch_Sphere_Colourings_and_Bell_Inequalities_Supplemental_Material.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    211715,       5318]
NotebookOptionsPosition[    209729,       5256]
NotebookOutlinePosition[    210071,       5271]
CellTagsIndexPosition[    210028,       5268]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "\t\t\t\t\t", 
  RowBox[{
   RowBox[{
   "Bloch", " ", "Sphere", " ", "Colourings", " ", "and", " ", "Bell", " ", 
    RowBox[{"Inequalities", ":", " ", 
     RowBox[{
      RowBox[{
      "Supplemental", " ", "Material", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\t\t\t\t\t\t", "Adrian", " ", "Kent", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2"}], ")"}], " ", "and", " ", "Dami\[AAcute]n", 
       " ", "Pital\[UAcute]a"}], "-", 
      RowBox[{"Garc\[IAcute]a", 
       RowBox[{"(", "1", ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "1", " ", "Centre", " ", "for", " ", "Quantum", " ", "Information", 
       " ", "and", " ", "Foundations"}]}]}]}], ",", " ", "DAMTP", ",", " ", 
   RowBox[{"Centre", " ", "for", " ", "Mathematical", " ", "Sciences"}], ",", 
   "\[IndentingNewLine]", "\t\t\t\t", 
   RowBox[{"University", " ", "of", " ", "Cambridge"}], ",", " ", 
   RowBox[{"Wilberforce", " ", "Road"}], ",", " ", "Cambridge", ",", " ", 
   RowBox[{"CB3", " ", "0", "WA"}], ",", " ", 
   RowBox[{
    RowBox[{"U", ".", "K", ".", "\[IndentingNewLine]", "2"}], " ", 
    "Perimeter", " ", "Institute", " ", "for", " ", "Theoretical", " ", 
    "Physics"}], ",", " ", 
   RowBox[{"31", " ", "Caroline", " ", "Street", " ", "North"}], ",", " ", 
   "Waterloo", ",", " ", 
   RowBox[{"ON", " ", "N2L", " ", "2", "Y5"}], ",", " ", 
   RowBox[{"Canada", ".", "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t\t", 
    RowBox[{"(", 
     RowBox[{"Dated", ":", " ", 
      RowBox[{"September", " ", "2014"}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5837432755818777`*^9, 3.5837433576630163`*^9}, {
  3.583762675524067*^9, 3.583762950175172*^9}, {3.5837630098024807`*^9, 
  3.5837630448669453`*^9}, {3.5848835743141127`*^9, 3.5848835810739245`*^9}, {
  3.586183063670805*^9, 3.586183084077972*^9}, {3.587741489700739*^9, 
  3.5877414938035464`*^9}, {3.619525618902985*^9, 3.619525619667387*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "correlation", " ", "functions", " ", "are", " ", "expressed", 
    " ", "in", " ", "terms", " ", "of", " ", "the", " ", "following", " ", 
    RowBox[{"definition", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]", "[", 
     RowBox[{"\[Theta]_", ",", "a_", ",", "b_", ",", "\[Alpha]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "Pi"}], ")"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Epsilon]", "]"}], 
        RowBox[{"ArcCos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], 
              RowBox[{"Cos", "[", "\[Epsilon]", "]"}]}], ")"}], "-", 
            RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{"Sin", "[", "\[Epsilon]", "]"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "a", ",", "b"}], "}"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "6"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "7"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Below", " ", "we", " ", "present", " ", "the", " ", "values", " ", "of", 
     " ", "the", " ", "correlation", " ", 
     RowBox[{"functions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"C_", 
     RowBox[{"2", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"2", "[", "\[Theta]", "]"}], " ", "for", " ", "0"}], 
     "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h21", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}], "+", "\[Theta]"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"2", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "4"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h22", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "4"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "4"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "value", " ", "of", " ", "C_", 
      RowBox[{"2", "[", "\[Theta]", "]"}], " ", "for", " ", "any", " ", 
      "angle", " ", "0"}], "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C2", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "4"}]}], ",", 
      RowBox[{"h21", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "4"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", 
      RowBox[{"h22", "[", "\[Theta]", "]"}]}], "]"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"C_", 
     RowBox[{"3", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"3", "[", "\[Theta]", "]"}], " ", "for", " ", "0"}], 
     "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "6"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h31", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "6"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}], "+", "\[Theta]"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"3", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "6"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h32", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "6"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"3", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "4"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "3"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h33", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "6"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"3", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "3"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h34", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "6"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "6"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "6"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "6"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "value", " ", "of", " ", "C_", 
      RowBox[{"3", "[", "\[Theta]", "]"}], " ", "for", " ", "any", " ", 
      "angle", " ", "0"}], "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "6"}]}], ",", 
      RowBox[{"h31", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "6"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "4"}]}], ",", 
      RowBox[{"h32", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "4"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "3"}]}], ",", 
      RowBox[{"h33", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "3"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", 
      RowBox[{"h34", "[", "\[Theta]", "]"}]}], "]"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"C_", 
     RowBox[{"4", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"4", "[", "\[Theta]", "]"}], " ", "for", " ", "0"}], 
     "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "8"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h41", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "8"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}], "+", "\[Theta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}], "+", "\[Theta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"Pi", "/", "8"}]}], ")"}], "+", "\[Theta]"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"4", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "8"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h42", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "8"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "+", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "+", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"4", "[", "\[Theta]", "]"}], " ", "for", " ", 
      RowBox[{"\[Pi]", "/", "4"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"3", 
      RowBox[{"\[Pi]", "/", "8"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h43", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "8"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "+", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}], "+", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "4"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "4"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Value", " ", "of", " ", "C_", 
      RowBox[{"4", "[", "\[Theta]", "]"}], " ", "for", " ", "3", 
      RowBox[{"\[Pi]", "/", "8"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h44", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "8"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"Pi", "/", "8"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "4"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "4"}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "8"}], ")"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "8"}]}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "8"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "4"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "4"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "8"}], ")"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", 
          RowBox[{"Pi", "/", "4"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "4"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "4"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"5", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"3", 
        RowBox[{"Pi", "/", "8"}]}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "8"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", 
          RowBox[{"Pi", "/", "8"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"7", 
        RowBox[{"Pi", "/", "8"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "value", " ", "of", " ", "C_", 
      RowBox[{"4", "[", "\[Theta]", "]"}], " ", "for", " ", "any", " ", 
      "angle", " ", "0"}], "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C4", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "8"}]}], ",", 
      RowBox[{"h41", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "8"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "4"}]}], ",", 
      RowBox[{"h42", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "4"}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "8"}]}]}], ",", 
      RowBox[{"h43", "[", "\[Theta]", "]"}], ",", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Pi]", "/", "8"}]}], "<", "\[Theta]", "\[LessEqual]", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", 
      RowBox[{"h44", "[", "\[Theta]", "]"}]}], "]"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"C_", "3", 
       RowBox[{"_\[Delta]", "[", "\[Theta]", "]"}], " ", "for"}], " ", "-", 
      RowBox[{"\[Pi]", "/", "18"}]}], "\[LessEqual]", "\[Delta]", 
     "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "24."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "-", 
      RowBox[{"\[Pi]", "/", "18"}]}], "\[LessEqual]", "\[Delta]", 
     "\[LessEqual]", 
     RowBox[{"0", " ", "and", " ", 
      RowBox[{"\[Pi]", "/", "3"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Pi]", "/", "3"}], ")"}], "-", "\[Delta]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r1", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "+", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}]}], 
       ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"\[Theta]", "+", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"For", " ", "-", 
       RowBox[{"\[Pi]", "/", "18"}]}], "\[LessEqual]", "\[Delta]", 
      "\[LessEqual]", 
      RowBox[{
       RowBox[{"0", " ", "and", " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "/", "3"}], ")"}]}], "-", "\[Delta]"}], 
      "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Pi]", "/", "2"}], ")"}], "+", "\[Delta]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "0"}], "\[LessEqual]", "\[Delta]", "\[LessEqual]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Pi]", "/", "24"}], " ", "and", " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "/", "3"}], ")"}]}], "+", 
       RowBox[{"2", "\[Delta]"}]}], "\[LessEqual]", "\[Theta]", 
      "\[LessEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Pi]", "/", "2"}], ")"}], "-", "\[Delta]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r2", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]", "-", 
        "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "-", 
      RowBox[{"\[Pi]", "/", "18"}]}], "\[LessEqual]", "\[Delta]", 
     "\[LessEqual]", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "/", "2"}], ")"}]}], "+", "\[Delta]"}], 
     "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r3", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]", "-", 
        "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "0"}], "\[LessEqual]", "\[Delta]", "\[LessEqual]", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "24"}], " ", "and", " ", 
      RowBox[{"\[Pi]", "/", "3"}]}], "\[LessEqual]", "\[Theta]", 
     "\[LessEqual]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Pi]", "/", "3"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{"2", "\[Delta]"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r4", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]", "-", 
        "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "0"}], "\[LessEqual]", "\[Delta]", "\[LessEqual]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Pi]", "/", "24"}], " ", "and", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "/", "2"}], ")"}]}], "-", "\[Delta]"}], 
     "\[LessEqual]", "\[Theta]", "\[LessEqual]", 
     RowBox[{"\[Pi]", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r5", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "3"}], ")"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "3"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "3"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}]}], ")"}], "-", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "-", "\[Delta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]", "-", 
        "\[Theta]"}], ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "6"}]}], ")"}], "-", "\[Delta]"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"Pi", "/", "3"}]}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "-", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"Pi", "/", "3"}]}], "]"}], "+", 
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"Pi", "/", "3"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "/", "6"}], ")"}], "+", "\[Delta]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"C_", "3", 
       RowBox[{"_\[Delta]", "[", "\[Theta]", "]"}], " ", "for"}], " ", "-", 
      RowBox[{"\[Pi]", "/", "18"}]}], "\[LessEqual]", "\[Delta]", 
     "\[LessEqual]", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "24"}], " ", "and", " ", 
      RowBox[{"\[Theta]\[Epsilon]", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "3"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3\[Delta]", "[", 
     RowBox[{"\[Theta]_", ",", "\[Delta]_"}], "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "18"}], "\[LessEqual]", "\[Delta]", 
        "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], "\[LessEqual]", "\[Theta]", "<=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "3"}], ")"}], "-", "\[Delta]"}]}]}], ",", 
      RowBox[{"r1", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "18"}], "<=", "\[Delta]", "\[LessEqual]", 
        "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "3"}], ")"}], "-", "\[Delta]"}], "<", "\[Theta]",
         "<=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], "+", "\[Delta]"}]}]}], ",", 
      RowBox[{"r2", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "18"}], "\[LessEqual]", "\[Delta]", 
        "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], "+", "\[Delta]"}], "<", "\[Theta]",
         "<=", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}]}]}], ",", 
      RowBox[{"r3", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"0", "<", "\[Delta]", "\[LessEqual]", 
        RowBox[{"Pi", "/", "24"}]}], "&&", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], "<=", "\[Theta]", "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "3"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{"2", "\[Delta]"}], ")"}]}]}]}], ",", 
      RowBox[{"r4", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"0", "<", "\[Delta]", "\[LessEqual]", 
        RowBox[{"Pi", "/", "24"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "3"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{"2", "\[Delta]"}], ")"}]}], "<", "\[Theta]", "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Delta]"}]}]}], ",", 
      RowBox[{"r2", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"0", "<", "\[Delta]", "\[LessEqual]", 
        RowBox[{"Pi", "/", "24"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "/", "2"}], ")"}], "-", "\[Delta]"}], "<", "\[Theta]",
         "\[LessEqual]", 
        RowBox[{"Pi", "/", "2"}]}]}], ",", 
      RowBox[{"r5", "[", 
       RowBox[{"\[Theta]", ",", "\[Delta]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5596288709507627`*^9, 3.559628930568173*^9}, {
   3.5596289852813025`*^9, 3.55962902493657*^9}, {3.559629084843997*^9, 
   3.5596294322148657`*^9}, {3.5596294711100903`*^9, 3.559629584243561*^9}, {
   3.5596296256219277`*^9, 3.559629907762065*^9}, {3.5596299743018713`*^9, 
   3.559629975454937*^9}, {3.5596301578433695`*^9, 3.5596301590384374`*^9}, {
   3.5596302125905004`*^9, 3.559630256569016*^9}, {3.559630346279147*^9, 
   3.559630352662512*^9}, {3.559905064872589*^9, 3.5599051264761124`*^9}, {
   3.559905204305564*^9, 3.5599053256115026`*^9}, {3.5599053697900295`*^9, 
   3.559905484224574*^9}, {3.5599058255190954`*^9, 3.559905943670853*^9}, {
   3.5599059928796678`*^9, 3.5599062343444786`*^9}, {3.559906356124444*^9, 
   3.5599065196407967`*^9}, {3.5599078546231537`*^9, 3.559907995460209*^9}, {
   3.5599080597788877`*^9, 3.5599080782299433`*^9}, {3.559908165265921*^9, 
   3.5599081683870993`*^9}, {3.5599082475886297`*^9, 3.559908419721475*^9}, {
   3.559908467092185*^9, 3.55990849340769*^9}, {3.5599088227045245`*^9, 
   3.5599088615917487`*^9}, {3.5599093100383987`*^9, 3.55990932089602*^9}, {
   3.559920514733552*^9, 3.559920532568572*^9}, {3.5599206337023563`*^9, 
   3.559920767009981*^9}, {3.5599208077673125`*^9, 3.5599208902040277`*^9}, {
   3.5599210667281246`*^9, 3.5599210680471992`*^9}, {3.5599213857943735`*^9, 
   3.5599213966329937`*^9}, {3.5599214805517936`*^9, 
   3.5599214808588114`*^9}, {3.559923716163663*^9, 3.5599243238874235`*^9}, {
   3.559924378084523*^9, 3.559924392932372*^9}, {3.5599303860101566`*^9, 
   3.5599304236463094`*^9}, {3.55993067717181*^9, 3.559930678403881*^9}, {
   3.559930726775647*^9, 3.559930731138897*^9}, {3.559930781454775*^9, 
   3.5599307926714163`*^9}, {3.5599308363599153`*^9, 
   3.5599308406481605`*^9}, {3.55993087578117*^9, 3.5599308759261785`*^9}, {
   3.559973035561143*^9, 3.5599731601732707`*^9}, {3.5599743268930035`*^9, 
   3.5599743851033325`*^9}, {3.5599744263856936`*^9, 3.559974489034277*^9}, {
   3.5599745588172684`*^9, 3.5599746619161654`*^9}, {3.5599748329579487`*^9, 
   3.559974925179223*^9}, {3.5599749596091924`*^9, 3.5599749722099133`*^9}, {
   3.559975015265376*^9, 3.5599750205206766`*^9}, {3.559975080220091*^9, 
   3.559975085571397*^9}, {3.559975621871072*^9, 3.559975622313097*^9}, {
   3.5599824934730043`*^9, 3.5599825190124645`*^9}, {3.559982590015526*^9, 
   3.5599826051983943`*^9}, {3.5600237101476097`*^9, 3.560023713751816*^9}, {
   3.5600647570755568`*^9, 3.5600647588206563`*^9}, {3.560064804588274*^9, 
   3.5600648098595753`*^9}, {3.5600648823657227`*^9, 
   3.5600649486235123`*^9}, {3.560064980700347*^9, 3.5600651603826246`*^9}, 
   3.56006521013847*^9, {3.5600652548690286`*^9, 3.5600653552857723`*^9}, {
   3.56006539160485*^9, 3.5600655318638716`*^9}, 3.5600655634446783`*^9, {
   3.560065595405506*^9, 3.5600658533402596`*^9}, {3.56006632418419*^9, 
   3.560066482004217*^9}, {3.5600665272138023`*^9, 3.560066580679861*^9}, {
   3.5600666313537593`*^9, 3.560066850885316*^9}, {3.5600669145929594`*^9, 
   3.560067155979766*^9}, {3.560067191029771*^9, 3.5600672197364125`*^9}, {
   3.560067264676983*^9, 3.560067332331853*^9}, {3.5600673630216084`*^9, 
   3.560067397090557*^9}, 3.5600674310805006`*^9, {3.5600674679846115`*^9, 
   3.5600675577737474`*^9}, {3.560067610847783*^9, 3.5600678152024713`*^9}, {
   3.5600678690525513`*^9, 3.560068193546111*^9}, {3.5600682626790657`*^9, 
   3.560068313840992*^9}, {3.5600684916021595`*^9, 3.560068604474615*^9}, {
   3.56006865701762*^9, 3.5600687373402147`*^9}, {3.560068801301873*^9, 
   3.560068820033944*^9}, {3.5600688524167967`*^9, 3.560068921114726*^9}, {
   3.560069050845146*^9, 3.5600690522142243`*^9}, {3.560069124855379*^9, 
   3.5600691694449296`*^9}, {3.560172251693241*^9, 3.5601722989479437`*^9}, {
   3.5601723369231157`*^9, 3.5601726789616795`*^9}, {3.5601727153607616`*^9, 
   3.5601732374596243`*^9}, {3.5601733367443027`*^9, 
   3.5601733760155487`*^9}, {3.560173747967823*^9, 3.56017377659146*^9}, {
   3.560173844822363*^9, 3.5601738522407875`*^9}, {3.560174038815459*^9, 
   3.560174058605591*^9}, {3.5601740888683214`*^9, 3.560174099365922*^9}, {
   3.5601742345246525`*^9, 3.560174252677691*^9}, {3.560174292240954*^9, 
   3.5601743692163568`*^9}, {3.5601744000011177`*^9, 
   3.5601744131348686`*^9}, {3.5601744483538833`*^9, 
   3.5601744494929485`*^9}, {3.560174486101042*^9, 3.5601747551694317`*^9}, {
   3.560174801191064*^9, 3.5601748527880154`*^9}, {3.5601749182067575`*^9, 
   3.5601749710797815`*^9}, {3.560175067881318*^9, 3.5601750797929993`*^9}, {
   3.560175389950739*^9, 3.56017555097995*^9}, {3.560175671873864*^9, 
   3.5601758537652683`*^9}, {3.5601759343768787`*^9, 3.560176169917351*^9}, {
   3.5601762114007235`*^9, 3.5601762129538126`*^9}, {3.5601764220037694`*^9, 
   3.560176506216586*^9}, {3.5601765930115504`*^9, 3.5601766192550516`*^9}, {
   3.560176656096159*^9, 3.5601766648686604`*^9}, {3.560176700476697*^9, 
   3.5601767011857376`*^9}, {3.5601772681901684`*^9, 
   3.5601773814716477`*^9}, {3.5601803479154944`*^9, 3.560180381720428*^9}, {
   3.560182184035515*^9, 3.5601823067225323`*^9}, {3.5601823404554615`*^9, 
   3.5601823867541094`*^9}, {3.560182429545557*^9, 3.560182435292886*^9}, {
   3.5601825059309263`*^9, 3.560182574621855*^9}, {3.5601826507072067`*^9, 
   3.5601826997290106`*^9}, {3.562336723858523*^9, 3.5623369187316685`*^9}, {
   3.56233699253589*^9, 3.5623370148031635`*^9}, {3.562337073636529*^9, 
   3.562337075528637*^9}, {3.56233716963902*^9, 3.562337255688942*^9}, {
   3.5623373866754336`*^9, 3.5623375896360426`*^9}, {3.5623376679975243`*^9, 
   3.562337688260683*^9}, {3.5623387082830253`*^9, 3.5623387434940395`*^9}, 
   3.562338864174942*^9, {3.562339061272215*^9, 3.5623390899578557`*^9}, {
   3.5623394247440042`*^9, 3.5623396191811256`*^9}, {3.5623549297143955`*^9, 
   3.562355078635914*^9}, {3.562355120597314*^9, 3.562355121950391*^9}, {
   3.5623551802807274`*^9, 3.562355198830788*^9}, {3.5623552960983515`*^9, 
   3.5623552999015694`*^9}, {3.5623553427910223`*^9, 
   3.5623553691455297`*^9}, {3.5623555030251875`*^9, 3.56235553507802*^9}, 
   3.5623555771334257`*^9, {3.5624852199317427`*^9, 3.5624852202207594`*^9}, {
   3.562485530982534*^9, 3.562485537308896*^9}, {3.56248567846797*^9, 
   3.5624856845443172`*^9}, {3.562485911456296*^9, 3.5624859151545076`*^9}, {
   3.562486105468393*^9, 3.562486114375902*^9}, {3.5624862682547035`*^9, 
   3.5624862690717506`*^9}, {3.5624866636633196`*^9, 
   3.5624866639173346`*^9}, {3.562486806347481*^9, 3.5624868099316854`*^9}, {
   3.5624869340237837`*^9, 3.5624869513147726`*^9}, {3.562487098360183*^9, 
   3.5624871041265125`*^9}, {3.562487323896083*^9, 3.5624873273382797`*^9}, {
   3.5624956066281023`*^9, 3.5624956317765408`*^9}, {3.562495671306802*^9, 
   3.56249600084165*^9}, {3.5624960413589673`*^9, 3.56249637744219*^9}, {
   3.562496738391835*^9, 3.5624967421790524`*^9}, {3.5624972341191893`*^9, 
   3.5624972351052456`*^9}, {3.5624974361757464`*^9, 
   3.5624974444502196`*^9}, {3.562497495419135*^9, 3.5624975023745327`*^9}, {
   3.562497544896965*^9, 3.562497548694182*^9}, {3.5624976284407434`*^9, 
   3.5624976397323895`*^9}, {3.5624977063561997`*^9, 
   3.5624977097643948`*^9}, {3.562497853534618*^9, 3.562497854880695*^9}, {
   3.562505835267528*^9, 3.5625058359745684`*^9}, {3.562505896059005*^9, 
   3.562505896755045*^9}, {3.5625060617674828`*^9, 3.5625060777163954`*^9}, {
   3.5625061365577607`*^9, 3.562506139588934*^9}, {3.56250624074872*^9, 
   3.5625062446219416`*^9}, {3.5625063108547297`*^9, 
   3.5625063155129967`*^9}, {3.562506376260471*^9, 3.5625063797916727`*^9}, {
   3.5625065714096327`*^9, 3.562506575711879*^9}, {3.562506625719739*^9, 
   3.5625066295749598`*^9}, {3.5625066871612535`*^9, 3.562506691284489*^9}, {
   3.562506780898615*^9, 3.5625067810266223`*^9}, {3.5625068158816156`*^9, 
   3.5625068166826615`*^9}, {3.562506860431164*^9, 3.562506863549342*^9}, {
   3.562506976013775*^9, 3.5625069810460625`*^9}, {3.5625070597505646`*^9, 
   3.562507061304653*^9}, {3.5625079812942734`*^9, 3.5625079814172807`*^9}, {
   3.562508020467514*^9, 3.5625080240607195`*^9}, {3.5625080987099895`*^9, 
   3.5625081078385115`*^9}, {3.56250815448518*^9, 3.5625081584544067`*^9}, {
   3.562508251840748*^9, 3.562508258419124*^9}, {3.5625083187435746`*^9, 
   3.5625083234248424`*^9}, {3.562508454391333*^9, 3.5625084715773163`*^9}, {
   3.562508632588526*^9, 3.562508636631757*^9}, {3.562508693878031*^9, 
   3.562508697215222*^9}, {3.5625087348893766`*^9, 3.562508742895835*^9}, {
   3.5625088092976327`*^9, 3.5625088126718254`*^9}, {3.562508862378669*^9, 
   3.562508866860925*^9}, {3.562508960326271*^9, 3.562508965297555*^9}, {
   3.5625090149143934`*^9, 3.5625090219377947`*^9}, {3.562509084909397*^9, 
   3.5625090886986136`*^9}, {3.5625091680991545`*^9, 
   3.5625091719903774`*^9}, {3.5625092090744987`*^9, 
   3.5625092093225126`*^9}, {3.56250927343318*^9, 3.5625092767823715`*^9}, {
   3.5625121078845873`*^9, 3.562512108306612*^9}, {3.562512246061491*^9, 
   3.5625122487796464`*^9}, {3.5625123114662323`*^9, 3.562512315157443*^9}, {
   3.5625123571198435`*^9, 3.56251236055904*^9}, {3.5625124201444483`*^9, 
   3.562512424645705*^9}, {3.5625124896174216`*^9, 3.5625124949647274`*^9}, {
   3.5625125857239184`*^9, 3.5625125892061176`*^9}, {3.56251262648625*^9, 
   3.562512634143688*^9}, {3.562512665602487*^9, 3.5625126696547194`*^9}, {
   3.5625127164213943`*^9, 3.562512719689581*^9}, {3.562512820776363*^9, 
   3.562512824063551*^9}, {3.5625129568811474`*^9, 3.5625129637145386`*^9}, {
   3.5625130346125937`*^9, 3.5625130382608023`*^9}, {3.5625130831833715`*^9, 
   3.5625130870175905`*^9}, {3.5625131329552183`*^9, 
   3.5625131392115765`*^9}, {3.5625132228383594`*^9, 
   3.5625132239364223`*^9}, {3.562513812591091*^9, 3.5625138133141327`*^9}, {
   3.5625139397133627`*^9, 3.562513944056611*^9}, {3.5625140077822556`*^9, 
   3.5625140119804955`*^9}, {3.5625140604042654`*^9, 3.562514063271429*^9}, {
   3.562514136803635*^9, 3.5625141410718794`*^9}, {3.5625141926398287`*^9, 
   3.5625141960210223`*^9}, {3.562514239710521*^9, 3.5625142436957493`*^9}, {
   3.562514321550202*^9, 3.5625143250474024`*^9}, {3.5625143615714912`*^9, 
   3.5625143680198603`*^9}, {3.562514407441115*^9, 3.5625144116653566`*^9}, {
   3.5625144508175955`*^9, 3.56251445474082*^9}, {3.5625145281050167`*^9, 
   3.562514531643219*^9}, {3.5625145878294325`*^9, 3.562514592405694*^9}, {
   3.5625146265366464`*^9, 3.5625146298978386`*^9}, {3.562514670576165*^9, 
   3.5625146782386036`*^9}, {3.562514728445475*^9, 3.562514744070369*^9}, {
   3.56251479129707*^9, 3.562514796079344*^9}, {3.5625148689545116`*^9, 
   3.562514869221527*^9}, {3.562514912150983*^9, 3.562514913264046*^9}, {
   3.5625149645969825`*^9, 3.5625149679121723`*^9}, {3.562515008602499*^9, 
   3.5625150250094376`*^9}, {3.562515328175778*^9, 3.5625154269564276`*^9}, {
   3.5625268410334635`*^9, 3.5625271224955626`*^9}, {3.5625272834227667`*^9, 
   3.5625273370558343`*^9}, {3.562527515054015*^9, 3.5625275181441917`*^9}, {
   3.562527576644538*^9, 3.562527578736658*^9}, {3.562527610465472*^9, 
   3.562527626034363*^9}, {3.5625708787329855`*^9, 3.562571103436838*^9}, 
   3.56258999941556*^9, {3.562683338736458*^9, 3.562683691516636*^9}, {
   3.562683747722851*^9, 3.562684164961715*^9}, {3.5626842090502367`*^9, 
   3.5626843625430164`*^9}, {3.5626844294098406`*^9, 3.56268475931571*^9}, {
   3.562684795041754*^9, 3.5626848075724707`*^9}, {3.562684840905377*^9, 
   3.562684999954474*^9}, {3.562749501659258*^9, 3.5627495053914714`*^9}, {
   3.563009924032358*^9, 3.56301007669709*^9}, {3.563010107670862*^9, 
   3.563010170778472*^9}, {3.563010206394509*^9, 3.563010247098837*^9}, {
   3.5630103406761894`*^9, 3.5630103673467145`*^9}, {3.5630104001105886`*^9, 
   3.563010660379475*^9}, {3.5630108470041494`*^9, 3.5630109143720026`*^9}, {
   3.5630112729275107`*^9, 3.5630113561152687`*^9}, {3.5630113941844463`*^9, 
   3.563011407678218*^9}, {3.5630115244908996`*^9, 3.5630115560127025`*^9}, {
   3.563011603837438*^9, 3.563011624460617*^9}, {3.5630117462715845`*^9, 
   3.5630117682188396`*^9}, {3.5630118403299646`*^9, 
   3.5630118803552537`*^9}, {3.563011967773254*^9, 3.5630120021562204`*^9}, {
   3.5630123279708557`*^9, 3.5630123913064785`*^9}, {3.563012465006694*^9, 
   3.563012561356205*^9}, {3.563121231653839*^9, 3.563121280346624*^9}, {
   3.5631213325626106`*^9, 3.5631213674176044`*^9}, {3.5631214040116973`*^9, 
   3.5631215974397607`*^9}, {3.563121644780469*^9, 3.563121667543771*^9}, {
   3.5631217151994963`*^9, 3.563121813536121*^9}, {3.5631218700043507`*^9, 
   3.5631218856282444`*^9}, {3.5631219275886445`*^9, 
   3.5631219939674406`*^9}, {3.5631220360598483`*^9, 3.563122040093079*^9}, {
   3.5631221060448513`*^9, 3.5631221174125013`*^9}, 3.5631221545116234`*^9, {
   3.5631223215321765`*^9, 3.5631223222502174`*^9}, {3.563124609823059*^9, 
   3.5631247243416095`*^9}, {3.5631247965317383`*^9, 3.563124935041661*^9}, {
   3.563125043550867*^9, 3.5631250445399237`*^9}, {3.563125100269111*^9, 
   3.5631251777195415`*^9}, {3.5631252104234114`*^9, 
   3.5631252268543515`*^9}, {3.5631265593105636`*^9, 3.563126642416317*^9}, {
   3.5631268408266654`*^9, 3.5631269153199263`*^9}, {3.5631315777606025`*^9, 
   3.5631315783386354`*^9}, {3.563131975182334*^9, 3.563132049468583*^9}, {
   3.563132084598592*^9, 3.5631321309212418`*^9}, 3.56313217162957*^9, {
   3.563132325104348*^9, 3.563132391155126*^9}, {3.5631324430950966`*^9, 
   3.563132681263719*^9}, 3.5631327411131425`*^9, {3.5632759164476156`*^9, 
   3.563275960437132*^9}, {3.5632759943780727`*^9, 3.563276255830027*^9}, {
   3.5632762866137877`*^9, 3.563276354592676*^9}, {3.56327638944967*^9, 
   3.5632764018763804`*^9}, {3.5632765384621925`*^9, 
   3.5632765823377023`*^9}, {3.563277137389449*^9, 3.5632771392545557`*^9}, {
   3.563277219273133*^9, 3.5632772206832137`*^9}, {3.5632773437042503`*^9, 
   3.563277415306345*^9}, 3.563277464031132*^9, {3.563277505202487*^9, 
   3.5632775675990562`*^9}, {3.5632776763442755`*^9, 
   3.5632777191387234`*^9}, {3.563278052241776*^9, 3.563278062859383*^9}, {
   3.5632805750617776`*^9, 3.5632805798920536`*^9}, {3.563280610437801*^9, 
   3.5632806778976593`*^9}, {3.56328073472291*^9, 3.5632808528576665`*^9}, {
   3.5632808994803333`*^9, 3.5632809372484937`*^9}, {3.56328097880387*^9, 
   3.563281092233358*^9}, {3.5632816685323205`*^9, 3.563281669079352*^9}, {
   3.563283362884232*^9, 3.563283416320288*^9}, {3.563283468330263*^9, 
   3.5632834875843644`*^9}, {3.5633520028533974`*^9, 3.563352007921687*^9}, {
   3.5633520522472224`*^9, 3.5633520564674635`*^9}, {3.563352096321743*^9, 
   3.5633522219769306`*^9}, {3.5633523057467213`*^9, 
   3.5633523487751827`*^9}, {3.5633524146029477`*^9, 3.563352446020745*^9}, {
   3.56335249506255*^9, 3.5633525280184345`*^9}, {3.563354084180442*^9, 
   3.563354109472889*^9}, {3.5633541431118126`*^9, 3.563354175477664*^9}, {
   3.5633542097026215`*^9, 3.5633542099986386`*^9}, {3.5633542765524454`*^9, 
   3.5633542766654515`*^9}, {3.5633543147056274`*^9, 3.563354354036877*^9}, 
   3.563354556882479*^9, {3.563376465031085*^9, 3.563376535292104*^9}, {
   3.5633765711801567`*^9, 3.5633766304105444`*^9}, {3.5633767129912677`*^9, 
   3.563376714690365*^9}, {3.563376746381177*^9, 3.563376765063246*^9}, {
   3.5633768019853573`*^9, 3.5633768151311097`*^9}, {3.563376858600596*^9, 
   3.5633769171089425`*^9}, {3.563377022194953*^9, 3.563377044090205*^9}, {
   3.5633771551525574`*^9, 3.5633772451087027`*^9}, {3.563377279710682*^9, 
   3.5633773219810996`*^9}, {3.5633774259520464`*^9, 3.563377469690548*^9}, {
   3.5633775378414464`*^9, 3.5633775966788116`*^9}, {3.5633776272175584`*^9, 
   3.563377773375918*^9}, {3.563377807379863*^9, 3.5633778082309113`*^9}, {
   3.5633780956263494`*^9, 3.5633781404969163`*^9}, {3.563378259367715*^9, 
   3.5633783284036636`*^9}, {3.563378407694199*^9, 3.5633784802603493`*^9}, {
   3.563378571430564*^9, 3.563378611983884*^9}, {3.5633786600506325`*^9, 
   3.5633786824709153`*^9}, {3.563378780731536*^9, 3.5633788275522137`*^9}, {
   3.563378868659565*^9, 3.5633788783591194`*^9}, {3.5633789087038555`*^9, 
   3.563378927296919*^9}, {3.563378957767661*^9, 3.5633790306448298`*^9}, {
   3.5633790634027033`*^9, 3.563379223854881*^9}, {3.563379258512863*^9, 
   3.5633792607599916`*^9}, {3.5633793025273805`*^9, 
   3.5633793892573414`*^9}, {3.5633794434074383`*^9, 3.563379563668317*^9}, {
   3.5633803737796526`*^9, 3.5633803838242273`*^9}, 3.563693962880922*^9, {
   3.563694181152406*^9, 3.5636941851306334`*^9}, {3.5637839621335583`*^9, 
   3.5637839665358105`*^9}, {3.5637840217319674`*^9, 3.563784025027156*^9}, {
   3.5639712155714912`*^9, 3.5639712383267927`*^9}, {3.5639712723977413`*^9, 
   3.5639715138675528`*^9}, {3.563974595677822*^9, 3.563974620421238*^9}, {
   3.5639746919833307`*^9, 3.5639746936594267`*^9}, 3.563974969981231*^9, {
   3.56397505194792*^9, 3.5639750547730813`*^9}, {3.563975139271914*^9, 
   3.563975143936181*^9}, {3.5640678129399786`*^9, 3.5640678373233733`*^9}, {
   3.58373630196387*^9, 3.583736313647898*^9}, {3.583736344668033*^9, 
   3.583736346287043*^9}, 3.583743269423868*^9, {3.584883241102502*^9, 
   3.584883315702837*^9}, {3.584883543372456*^9, 3.5848835447452583`*^9}, {
   3.5861831596702957`*^9, 3.5861832278231936`*^9}, {3.586183577297182*^9, 
   3.586183577901217*^9}, {3.587741537218423*^9, 3.587741633595392*^9}, {
   3.587741708771924*^9, 3.5877417209243455`*^9}, {3.5877417635280204`*^9, 
   3.5877418159129124`*^9}, {3.5877419316183157`*^9, 3.587741938014327*^9}, {
   3.5877420304288893`*^9, 3.587742072143362*^9}, {3.5877421134834347`*^9, 
   3.5877421546363072`*^9}, {3.587747239155314*^9, 3.5877472557693434`*^9}, {
   3.587747440692068*^9, 3.58774763536481*^9}, {3.58774769244531*^9, 
   3.587747693412512*^9}, {3.58774789178246*^9, 3.5877480460667315`*^9}, 
   3.5877480853476*^9, {3.5877481663741426`*^9, 3.5877482360750647`*^9}, {
   3.587748280535143*^9, 3.587748335384839*^9}, {3.5877484114193726`*^9, 
   3.587748426176999*^9}, {3.587748488296308*^9, 3.5877484918999143`*^9}, 
   3.5877485865920806`*^9, 3.5877486617998123`*^9, 3.5877487057450895`*^9, {
   3.587748748036764*^9, 3.5877487876764336`*^9}, {3.587748829515707*^9, 
   3.5877488583289576`*^9}, {3.5877488892950125`*^9, 
   3.5877488951606226`*^9}, {3.6195256569670525`*^9, 3.619525659166656*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PLOTS", " ", "OF", " ", "THE", " ", "CORRELATIONS"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "solid", " ", "blue", " ", "and", " ", "green", " ", 
      "curves", " ", "represent", " ", "the", " ", "positive", " ", "and", 
      " ", "negative", " ", "values", " ", "of", " ", "the", " ", "quantum", 
      " ", 
      RowBox[{"correlations", ".", " ", "The"}], " ", "solid", " ", "brown", 
      " ", "and", " ", "pink", " ", "curves", " ", "represent", " ", "C_", 
      RowBox[{"1", "[", "\[Theta]", "]"}], " ", "and"}], " ", "-", 
     RowBox[{"C_", 
      RowBox[{"1", "[", "\[Theta]", "]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"respectively", ".", " ", "The"}], " ", "blue"}], ",", " ", 
    RowBox[{
    "pink", " ", "and", " ", "green", " ", "dotted", " ", "curves", " ", 
     "represent", " ", "C_", 
     RowBox[{"2", "[", "\[Theta]", "]"}]}], ",", " ", 
    RowBox[{"C_", 
     RowBox[{"3", "[", "\[Theta]", "]"}], " ", "and", " ", "C_", 
     RowBox[{"4", "[", "\[Theta]", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"respectively", ".", " ", "The"}], " ", "x", " ", "coordinates", 
     " ", "correspond", " ", "to", " ", "\[Theta]", " ", "in", " ", "units", 
     " ", "of", " ", 
     RowBox[{"\[Pi]", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"C3", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"C4", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        RowBox[{"k", 
         RowBox[{"(", "Pi", ")"}]}], "]"}]}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "0.5", ",", "0.005"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "False", ",", "False", ",", "False", ",", "True", ",", "True", ",", 
       "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.563125434694239*^9, 3.5631254841500683`*^9}, {
  3.563125530424715*^9, 3.563125542685416*^9}, {3.56312561024728*^9, 
  3.5631258896222596`*^9}, {3.5631259412612133`*^9, 3.563125944472397*^9}, {
  3.5631259792433853`*^9, 3.5631260702645917`*^9}, {3.5631261594786944`*^9, 
  3.5631262771804266`*^9}, {3.563131853662383*^9, 3.5631318794228563`*^9}, {
  3.5637840615412445`*^9, 3.5637840802663155`*^9}, {3.563784116739402*^9, 
  3.5637841356714845`*^9}, {3.5639786313736506`*^9, 3.5639786796194105`*^9}, {
  3.5640678465329*^9, 3.5640678473439465`*^9}, {3.5837368943793015`*^9, 
  3.583736908004324*^9}, {3.5837390778557177`*^9, 3.5837391197747955`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837390420576344`*^9, 3.587742299732162*^9, 
  3.5877491064005938`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837390420576344`*^9, 3.587742299732162*^9, 
  3.5877491064317937`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837390420576344`*^9, 3.587742299732162*^9, 
  3.5877491064473934`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(Power :: \\\"infy\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be suppressed \
during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837390420576344`*^9, 3.587742299732162*^9, 
  3.5877491064629936`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, {}, {}, {}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJxVlHlMkwcYxsuhDhwEpAwTpLIgDnHDDe8pPmwyYCMyLmVCZxbliLINWWbI
dF4DXJiOIzKPqUylXBsy3GBDcIIi99WWlgKlhdJytLT9DHJM5Ritb//Ym3z5
0u943+d5fu/X1w8mhsWas1is2MXDcP5/PcEJdmmA4vjXWHEoO2BunqHfqThn
d8Nr6gWDSk7aeGhlBroueIyMTpvu52B+t6pGzDD4+aqx8Ptna71qRkzP54J7
UVnHkzLQhhqu3IJFS/6m7ztM7/Ng0XsmIr6GgbUk76iPdSH4jktW+pea+hWD
q9qQs+Yag3XczEdTHiVw3RY1b3HO1L8UC1buJcNfMuAtvi3JKwP78SGH1r2m
eXfxL8+ypeJdBhuN9Sc6nGfSCl1M88sxyLFzuT2vR92Ux+KECsSd0qYWyvSk
5298tVkgvFelR9jLgZiqSt8h/UlP+u5hIcLPwTZRD8VxQ8MqnDr6eXuEv570
3odk4bvZu856JBnkHf0HQ0OToR6MjvQ/wHAUc6OqVoeXHGrh/6N3Z0KWjvzU
Quc0NLHrgA6BxgEP8U5V+Katnjry9xDnHfv7Iye1MExbHIkP0q+G8+5ryW8d
vnjTx8U1RQujHUkdCtUCaUeAlvw/xv7as8Hl1lqsNsjh1GPGa3+oqHWc8qjH
zpZXZN7nxxEfZ6gGvLckf6kocJzyacQ5r5iFastxGLqxSxvhVBDFZh5oKK8m
WIVuLk1K1mDa0G6qCU3BEyGBXhrKrxlFk5evJSvV2GVs2IJItibA8rKa8mzB
RLaL59NANYzy0lqRFvzD2x8+G6N826BJiD60vGgM7W3GggPjo9q1d4zyboe0
3kY/xhqDo1FgB/I3nxXZ/jZK+XfgtUqhxV/hozC243YiPugwS/V8hHjw0b7j
dFzuzRHyw0d+QqNa4zdCfPhwcLXf2zk6TP74eBKpSQ9NHyZeAmj/8D2TvG6Y
/Aqg07P8A5pUxE+AarOK+YZYFfkXwlPsqpw1UxFPIV4tkfky15WUhxDvb5n8
hrdFSXy7cCDqmKVb5xDl04XIavsjSXFDxLsLGlZZwKVZBeUlAldttudKtoL4
ixCyfuXOU+4Kyk+Exa99LLhykPZBDOVtznb7jwYpTzHcpqP9r1QM0H6I8XFx
DddGLKd8u8Hh+akyJ2S0L90wl/ut97KVUd7dqC8py51+o5/2R4LrZ92bZyCl
/CWIaTAP893XR/skwUP1t7PyI73EowcxxaUFQyd7iEcPnIuLAqMyJcSjB0Fx
p59G/NJNPHogvxTJV9wRE49evDBPWm1XLSIevQhRb9jKNHQRj164zK1JyRAI
iUcfbG3ZKXN9AmQZefTB7/Cz5iAln3j04fqyVc/txZ3EQ4qOFzn56Yp24iFF
4mqhG0fbSjykyJO1uTKTzcSjHyePW8Summ0kHv1IcEvuqjdrIB79SA4vil++
9DHxkGHk1+yNNlaPiIcMg9G3Ph23riUeMvAvH/S54HSfeMgX/z9mT59wqiQe
cuzJ2O497FhOPORIvTjobO1QRjwGcMfymPc+ThHxGEDiJzNvrXC8STwGEG9b
sC3HMYt4DGIZl71xbUH2zv8AvWMjVg==
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJxVlHtMU3cUx8tDnTiJSBkmSGVBHOKGG76n+HWTAZuRiYBM6MyiAlG2IcsM
mc7XFBemU4lMdD7mo7w2ZLjJhsD8gchboC0tBUoLpeXR0vYa5DEVYbSe/rGT
3Nz0Ps75fr+fc/v6zqStcfY8Hi9u6rCc/1+P2UF+QYjmwNeYuys95MUER79P
4OScq/4jzzlWLEgdDC8+g5bTvn39o7b7GZjYqGNyjmM/X7IWfv9skT/rsz1/
DcLz2kqRkmPGcMuVG3Coz1r+fZPtfREc2o9GJjCOOSlu7Qt0yoHYbdq84AJb
vzwIdUszFl7m2GLh2QcjvvnwWh0z4XDS1r8AkzN98nu/5Jho6m3FrULwH+5y
bYiyzbuDf0WO9UXvcmyZtf5Ek8dYao6nbf5ddAvmeN6cMLPKEd+pCUWIP2w8
kaMyk56/8dUKifReiZltfTkQIyVpa5U/mUnfPUxGBrk6J5mZ5oClYQkO7/u8
MTLYTHrLoJj8bvyOh5klW+Tt+wc9PcPhvpyJ9N9Hbwx3taTcxF5yKEfwjwHN
iedM5KccJveeofU7TCzUOqAC75RELF/lZyJ/FTjl1tkZPWxklmlTI/FB2qUI
UZmR/FbiizcDPb2OG5nVjqISOXqJsinESP4fYnv5sbC7Tka2wCJHUIUx/+3h
soZByqMK6+pfUQWcGmQJ8ZaqxnvTsqbLQgcpnxqc9N89Weo4yCzd+AU1cM+O
4XP3DZRXLWaGryhITjGwUUu7kVrUhg1tCfU3UH51yB3OvJyi1bP11ob1iOYb
Qhwz9ZRnPYbSPf2ehOqZVV5qA1LDfnj7w6cDlO8jGBJjd83KHWCNj6wFVy5Q
tz5qgPJuhLJqtnmAN8DcrAKbkLXimMz5t37KvwmvFUsd/oroZ9Z2wmYkbNrD
0z3rIx5iNK49En/teh/5ESMrsUZvCOojPmK4erlENff3kj8xHkcb0sLTeomX
BMY/NhxNWdxLfiUwmXnBIbU64idBqV3RRHWcjvxL4Sf30o7b6YinFK/mqzZw
V7SUhxTvrxz+RrRSS3xbsCNmv6N3cw/l04LoUpe9yfE9xLsFBl5hyIVxDeUl
g1Bvt/liuob4y7Blybx1h300lJ8MU1/7QFhxN+2DHNqbgjUuH3VTnnJ4j8YG
Xyzqov2Q4+M8JpwtV1O+rRCIgnRnh1S0L62wVwct8XdWUd6tqMovvDb6Rift
jwJXjvnUjUFJ+Suwu9p+64ZtHbRPClTovx1X720nHm3YnVeQ3XOojXi0wSMv
NzTmrIJ4tGFT/JEnkb+0Eo82qC9EizW35cSjHc/tkxfMKZURj3Zs0S9dxVW3
EI92eL5YePyMREo8OuDszD/+okPCzll5dCBoz9O6TVox8ejAlRnzn7nIm4mH
Ek3PM7LSNI3EQ4mkBVJvgbGBeChxS/XIixuuIx6dOHTAIW7+eA3x6ESid0pL
lV018ehESkRuwqzpD4mHCn2/pi+bPfMB8VChO/bGp4NO5cRDBXHmzsDT7mXE
Qz31/zF+5KB7MfFQY/OZNQG9bneJhxonznd7OLkWEo8u3HbcH7BNkEs8upD0
ydhbc92uE48uJDhnr85wO0c8ujFDyF+2KDu97D/JJVXW
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], LineBox[CompressedData["
1:eJxVlT1MU1EYhhsnw1zWGreyqit+I47CzGSCjNbEwaADQ7taBgd1MDGSGBPT
YNQABkxpRRBb7N/tf0tv//9xwVnvOc+5CSdpz72n57zf+73vd75ev/dgaeWK
x+NZ+f9x5svjjzzxRhbstUfifHsj57wHZTkcu/Avn8uOLzRa3HkmM4W3gfkZ
8/tz1qfy6qUacl+NKeuvRW3zTmW86Ky8EQctHJtwflMezjuIE3DfyTXnmG8C
3ntJJpwxljlF5APnxuBHWB/LZsAB2hIFUxgR76MouNBIbqrxiXkEzmdxsl2w
hxJXvL6ISjc8hM+23FYPQ1nSAcEdwG+XeQDOV7mjHgbw2pO/DuxFnzz34dmH
/zdw+6J9iDL32RfFjx64B/jRg8cBPHvwjoHbJc84fnTRJY4fXfL/jh8ddD8U
FTbQQY9DUXC+jqwqnB+i7Ei0iXsEThueR+TdJq9j4rbQ4Rg/Wuj2E54tdD5B
xybziWwogk3O/WJfkzgJdLCpkwS4Nnon0c2WWUXwFB4NdDpF5wa6/oZ3Ax9S
zA3WU+w741wKnDq4KfStEzeNnjV4pdGvCu+0qGP+KnllJKjyrOBnRpqKfhk9
Muwro1sW3BL6ZOFRRPcsvIvolcOnAr7l8LGAfjnqJU89WNSHhZ4W9WBRH5as
gaP1zUueuKvg3ICn1imPnxk3rtFB61pwdTM8jc7ah6Lri8nrso9F9E66Ovip
E41bkgZ1ZXR7QR1qHiW5S90ana9S55p3WaLcCxtfnnKPtB8VucW9C+Gjuac6
3Yp7r+fw3fQB7UcVvnv4UYXfLn7U4LONHzV5TB/TftSkT9+bpQ636JPaj7ps
0FdN3a7Th7UfZxKlb5s6X6fPaz/Me9C9F+Yf5B+CXhT5
      "]]}, 
    {Hue[0.08640786499873876, 0.6, 0.6], LineBox[CompressedData["
1:eJxVlT1MU2EUhomTYa4rxg1XdcUz4ijMTCboaE0cDDo4wCoMDOpgYiQxJqbB
qAEMcloqgthiW9re/v9DS3/ABWe933k6+CXtvb33fud73/c59+uVO/enZy+M
jIzM/vv4x//Hb30cCE3W5x6K/x0InfF7XmYWt8/HZ850fWyhN7X+TEa9N8GJ
0eH9ZbHrp/ryhRty141Tnn8l7rHAqfan/Cuvxa+2uD1g/oo8mPArDtTqvpXL
/rSxAfXeSTzmj75edULei83rUz8kdr2vK0G/0Kq4Ml6P9T6IK7fQ0+tufBQ7
9lj/k/huJ+tdjTpdn8XZXeyiZ01uupOuTtuCYnVP0LchdjxRq/NFbrmTE/Ru
yh+/7HlHzedXMZ0d9G+J1e2ocQiLHTv4CcOjrVY3Ao82/iLwaKvp3obHMX6j
8DhWyyUKj2P8f4PHkVruO+KWDR6Rx464cmNHes/V+S4OR6xFPrvwaKnp3IVH
i7z24NFUy2EPHk3y+wGPplrO+/BokOe+LDmBDbV5P+HRIN8YPOpqfRKDR528
4/Co6yUn8AAeNfI/gEdNLddf8KjBIwGPGn4S5F+FT4K8K/hLkG8FXknyLOM3
SX4l+CXFTRsv4T8l885nEZ4paTj5BfJI4b8A30P85snnEH85eB/iJ0deafrJ
g3+a/vHIL02/ZOmHDP2RIc8M/ZChPzIyZ3XINytZW5d+yco100neWXim6B8P
fkny9+CVpJ88+CTgkYNHAh458j+AR4684/DIkW8MHnmpWV/BIy/PrQ/hkZfb
1rfwKMhF63M13QUJ23sBj4I8sfcIHkW5Ye8dPIr4i8CjiJ8wPEro34JHCb2b
8CihbwMeZfSswaMsj2wfg0dZOrbvwaMiq7ZPwqMiS7avwqMiT20fhkdVwrZv
w6PK/WV4DH/Pw6Mmw3+Qv42gRvk=
      "]]}}, {{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw1kgtQVAUUhldZzRybFEE0AvHRQIwPlCmV1B8rAQdSIcoRIUmBiEDXdBQx
Gh46kBmiKA/DAkVoA2FXZFB53GV5L7twL49dXstbXAVFTaACKXbv4czce+e+
zvn//zsrDh318J8tEAj8pw/9daZmGc7PmTMmuc69YSdQdEOS4OAwQvdnsTtR
NXHyxDPmnuW5Ifd7cdBeMnmrMPcpvb8Ch62DqZO6YeZaiqHwfCIpcteqYfr+
N3htqLr8u88QM+yuf5KOvKlMsSD5Cf2fgVS5T/qRxsfMfM1N0bb5WfgoaM++
oQWPqZ8YB2SnskOddcz73hflozY5uNXDRCyNekT9c3Fo7IsSZfEgkzH9t+am
BJKjc12Txh/SPCk8GhLNwjY+ZOwNlY8nLitNT4UM0Py7yPEMdYj/o58pH7WZ
nlAA46Dw6Or+PtJTiPPGcS8sl/cxHvxA5MUM/Jzs1Uv67sN48SzfDxN7mN4w
fcMHcGRthaM3u0lvMZYGDr5Tb97FHNPLE5Ug59PJXZMJnaS/FOINnzyKXtDB
8DRkKOu7sv/bc23kRwbB37XLpFMaxsUwoAyKDUz+wVA1+SuDb7hf9emXzYx+
2vRIuMSp3xSGNJHfchypiHYy0nGMwY6mHOfX+vj+cJgl/xU4/q9Npq5UxSzX
y7GsxCmuIbCnUEF5VCK45p+gJ9Jq5psAfVVh2a2rLotuV1A+1Zh7fW37QXEZ
o+9mkluN5DVviOSflVBeNRDFisN2uBYyY/p2ozVYaHrRzNNVSvnVIsLafOvq
1Exmu6GhArLVIuHe3VcpTwUiHp8xvRXpB4O8c3VIaw3+vuvQNfD5KhG/bXZV
uokYKqWhcOXIg8qS0Dvg81ZBZGTv1Hf4HkwNAuthtUV1Od21FHz+9Uj25V4/
M5PD0M67AclBLse3zqsEz4OFo53j1+KxavB+WMQuPGtXsEsBng+LimPbQn9d
rgTvj0XzyyBb6ywVeF4crOYuChe/qAfvl4Ofu0SWJ2TB8+MQaB01mhnGgvff
iMD1Q2pPLQueZyPYTcHDsnUc+Dwa4XZphUWciAPPtwmb7X+JWZLBUT5N8Oxq
OB6u4MDzbkJuovPZogGO8mqGrbH4y6y/OPD8m5GRIG+aGOcov2asOen21Psl
B34fWiDUrvn4QD9HebZgIEYyfrKOA78fLQgouj25IpujfNVIdNrRURbFgd8X
Ndbl29hLPTjKW43JA7EjjuYc+P3RIP76yM77nSzlr4EyfyDWK4kFv08aCJ5J
W3xcWeLRipw5cU5DLxqIRysyXr0bkurYQDxasXmObso8up54tMIkQF2WfX+G
Rxvu/jmmiBpQEo82FG/aIlcZKYlHG5q/+0+QZ1ZHPNoxL33T+e1WCsQbeLSj
eGRh208WtcSjHVZLnCMT3q4hHh3o8fdL8RirIh4d8L1T2S/lKolHB4QBKzPj
0iuIRycurJ8wK/QvJx6diNj33k6dhZx4TL93s7Crq5URDy32fr6nqpcrJR5a
xP4o0qaMFhEPLXTGF155vZ7Z9y48/6C08atHBcSjCxHs6pB90jvEowuSLTf2
+0pyiUc37BbLT9vnZRGPbqRNHN64yiONeHTDMaKnUyG8RDx66Dpe/D90UTLH

      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJw1lAtMk2cUhgsYZeicBpyXqVPjAqKbJVscGOFFhihRNy6ReEFGvDuyAOIy
QZzVqQszTOYt2gkyKBtoJdypXPpxKbQil7ZAS2kpVNQJFjWbZYqio/3OTvKn
/f/2P+e873POt3hXfMReZ4FAsHfisn/+H/z7M3bUo3C9JeUwlG8D36xrf0L3
p7Dpsigz49oIky08/Thc9gv+SRs8fv8bK/1+EbOHjKEhfo+Z+KojMPY8PLdq
yjD9Pwsn2zp8Q3SPmDXc/uR3bFAX1YxI/qL3Jdiet+VRedJD5qbPTfB3+xMJ
r3ceyw16QPkK4PPOUEj1zPtsWfS5BpuXFC2GvnnOlnuUvxC7S9cYU4ssTDLx
tj63CDElKd8LRQNUrxjHXLTGL7LN7FNHlEKyPEIsDTRR/TLkPYiJy7MYWKPN
a6JCOXaH36rw/VFP/VRiU57r9MSPulkEL4h5XgrhNpWW+ruNC8nb3nsdp2aW
FHvCKjSb47PuLGqlfmvQeulipn+ckiXa20uoRXJQYmRcZQP1L4faVGrrcqth
nEYd9sT8VPnHjRLSU4eibXOiXl3LYRscBeohEDqVbn24BFxfPWYsdDc/uZ0D
e7WJkvA4blxvuFkCrrcRMrkuzGKrhkOOvhHDOwyr4zIbwPUrsDTEOhTgr8SH
9nYWNiF6qGXj5t674H404eRQ7SmtrAP799mjGda2fRtd5mjA/VHCxZxR+bVN
A3s2j0IlkvLHo7rSteB+qXA+NWuy8KkWo/Z0NhWE12ZGpi/pBPfvDj7P2bT6
xCedCHAkbIHf9tb57nM6wf1sgTHmeBQGtXC0d/ouBieXOgVf0IL72wqZTVqg
8dairdURuL6z7eVyqQbc7zYEygZzA+dqMMvRYDveXfHrv5VJanD/2/GlrTLJ
OaUDjnTRHfB+0e8qs7aB81BDt73qrXxtK+lRY3JTopvgaAs4HzXeF/wwzVOs
In1qjK04/7Iguxmclwa68inz2s8pSK8G7Qr58M0DDcRPg/373Ut8VtSR/gmd
e2LTQyuqiacWJ2b7NgZZK8gPLVoylgX5vComvp0oMV31FioLyJ9OCHz8KpZd
ziLenRB+HJwWP+kk+dWFwLCpU8x7fqb5n7iftTmswTWHcf+6MLCjJqBad4vx
eehGfvraCNHUcprfblxBmdItqJr2pRuxbOxN0ivGuL869IQlD8ffq2d8XnRI
0K0MvX6okeZdB2lfyIERuYL2S4+tv718LtE0Me6/HpJRZ4+R4mbG50mP7PHv
pLP2Kmk/ehDcX+G55qmS9rEHCQejJ+VHqmhfepASUnvY5ZKKcR49GB2O9BaV
q2h/DLC+mRT1rEJF+2tAjiH5sx6xis4LA6alSfJSdqkY59EL0XBx2L3pKpbh
4NGL+R9EBT/KVtK+96Lu4IKbvnOVdL4YcUAa+feWI82M8zDilHWGWCxvYlyu
EbFR2U1+VgWdDyYsdbGcCXBSEA8TavZ51aWNNxAPE7y+XRXWPlBPPPowsM7T
6eyNOuLRB9fVZfnOZXLi0YcXhWf8vzJVEw8zvMbORnvelREPM0S20FXFqeXE
wwyB2LhE/LiYePRDFFu1OHWRlHj0I2HllSMltbnEox8Dh16PL3C7RDwG+J6I
Rtf8BxGsPPE=
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJw1lAtMU3cYxSs208BwiKg4l05hnfgY0akTHXjYqkwNvohTgm9FqgaEaaOI
6FDsDKBCXINiHBYhc50MERkvhX/LBdoKLS3lTXkFh4pFWSZONomjvd/+SXvT
9t7vcc7vdPa+6JADTgKB4MDYy379/wgd70PslEfeN71xMihEkt3zwl/Q5/PY
V/SJbofOxkpE8uebSy5jV9/ny24ueE6/K9Az3+nBSNozdj3DcbDo2RypbPgJ
3Z+J6qB5YdPD+plts/2bLLyxbVMPVDym53PgLy9ofu3dx5xbsmMCnG9jVeTQ
oCSpl+qpYJQt6Sjs7GZzd6RWDvvkIu7AlTy5ykr18+C+wVPhcryN5Yw93ZKd
j2Dbny6hkmbqdw9J4/u64ydb2GLHuY+4talbPTX11L8Qogw/7cK9esYN+4x1
+B2PL0q4g+M5mqcYbzqMuYaNpSyEb4iYV3tfrv1SRfOVQuC5NXzeXV/0xtkL
lsE00TlKFaUCP+9D5Cc234sPLcV39vFiyvGqMfDivyOV4MtVIHffyFeyVXrw
bqhxsNZDfDKlHvw+agwEee+cYDRjjaOBBjtlQVnfjjSA30+DnvLaFHGWBfZu
Yy0hdTq22eWJBfy+HMr7AyPbuixwrNPCYfnOgdEJ6Rbw+1ch8UraumPTLPjY
Po6oGpek33vdkTaA16MaXub6gTupZkgj7KcG2WcizBt+NIHXRwuxKchVPGiE
vZpHnhbhy+UnMk7WgddLh3deU0TXzXq8tpcb1iE+Y8Ud20gNeP30UJxnUbde
c1jpKPgItkPKhsW1atLzEQLfXr3tM1wGx3jyWtw6dME1YVIh6VuHDefEM943
qGCocxwI3Kf2G8alk94GDI3vSbzicpZNdQxoxCzlH7Xit9nEjxFu29dxHtMK
mKPcjnqozyj8kqPKGO+HCSv2+w4KUjTkvwnhX/vJcwqqiDcTJs0PE35krGH8
fiYobfF7vIN0jPfLjFm5v2W+DNQTL2YczdmSoWnUE59mXI74tPuG2yPG79+A
2FPuybJ3esb72YDg0c4alUrPeD0aINpYMdI+VU88WxAwqEvYvVbHeH0suFj6
XJq+Rst4vy14IVrJPpxeQ/lpxFb/kG1PiquI/0aU6Favj/6MY7x+jVgZLDye
d1LDeB6aINx7JD3CnzFezyYony4dWO33gPLShF/2R4uPPC0ifZvxMGHmQun6
Asbz0owYbaWvxPAr6d2Maz+FFkrClZSvFqh9zyaW7JKT/i0IfBfUWpuZRDy1
IFYbvWjLm1uUj1ZExh/OGt2eT3y1ImaW1n3cnCLKSyti9Yd7JSllxFsrlOX3
ama4VVB+2uAe1W/966ia+GtD+g9pQl+FhvLUhldHrJl9skrisR2FkqRlN2Zy
SHP40Y5roc5Ll1ziiM92VFi96/YYOMpbB5yabOdGuzjitQOtCyJD/Ks4yl8H
Eo5HhFWd4YhfKxbabgZXf8BRHq0QXjDVO8VWEs9WbOpzPdFWrKF8diJ/ynvG
gHo18d0JH7/2fw6dYpTXTkzcdDc+WVgO3o8u6My2cUVflFF+uxBzNGF4sWsx
/f90YWjK6dOeZ+9TnrshWFUWPtvtLng/uqEMuDpX4f0z+dGNQJ/9rn87XSM/
euj69uF/8DElpA==
      "]]}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0., 0.5}, {-1.0000000000000009`, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.58373906309769*^9, 3.5877423272818103`*^9, 
  3.58774913290504*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "solid", " ", "green", " ", "curve", " ", "represents", " ", 
     "the", " ", "quantum", " ", 
     RowBox[{"correlation", ".", " ", "The"}], " ", "solid", " ", "blue", " ",
      "curve", " ", "represents", " ", "C_", 
     RowBox[{
      RowBox[{"1", "[", "\[Theta]", "]"}], ".", " ", "The"}], " ", "blue"}], 
    ",", " ", 
    RowBox[{
    "pink", " ", "and", " ", "green", " ", "dotted", " ", "curves", " ", 
     "represent", " ", "C_", "3", "_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Delta]", "=", 
        RowBox[{
         RowBox[{"-", "0.046"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}]}],
     ",", " ", 
    RowBox[{"C_", "3", "_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Delta]", "=", 
        RowBox[{
         RowBox[{"-", "0.038"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}], 
     " ", "and", " ", "C_", 
     RowBox[{"3", "[", "\[Theta]", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"respectively", ".", " ", "The"}], " ", "x", " ", "coordinates", 
     " ", "correspond", " ", "to", " ", "\[Theta]", " ", "in", " ", "units", 
     " ", "of", " ", "\[Pi]"}], ",", " ", 
    RowBox[{"with", " ", "range", " ", 
     RowBox[{
      RowBox[{"of", " ", "[", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "3"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C3\[Delta]", "[", 
       RowBox[{
        RowBox[{"k", 
         RowBox[{"(", "Pi", ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", "0.046", ")"}]}], "Pi"}]}], "]"}], ",", 
      RowBox[{"C3\[Delta]", "[", 
       RowBox[{
        RowBox[{"k", 
         RowBox[{"(", "Pi", ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", "0.038", ")"}]}], "Pi"}]}], "]"}], ",", 
      RowBox[{"C3", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        RowBox[{"k", 
         RowBox[{"(", "Pi", ")"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "k"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"1", "/", "3"}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "600"}]}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"False", ",", "False", ",", "False", ",", "True", ",", "True"}],
       "}"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5631329494180565`*^9, 3.5631329654459734`*^9}, {
   3.563133005533266*^9, 3.5631330529109764`*^9}, {3.563133110534272*^9, 
   3.563133154940812*^9}, {3.563133289771524*^9, 3.5631333290637712`*^9}, {
   3.563133375416423*^9, 3.5631335302102766`*^9}, {3.563784325169323*^9, 
   3.5637843395411453`*^9}, {3.5637843739171114`*^9, 3.563784410647212*^9}, {
   3.5637845119700074`*^9, 3.5637845132270794`*^9}, {3.563784701628855*^9, 
   3.5637847540998564`*^9}, {3.563785004244164*^9, 3.563785083766712*^9}, {
   3.563785122557931*^9, 3.5637851827063713`*^9}, {3.5639786971214113`*^9, 
   3.5639787614940934`*^9}, {3.5837369678864284`*^9, 3.5837370062254934`*^9}, 
   3.583738931145439*^9, {3.58373931445188*^9, 3.583739316956885*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, {}, {}, {}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlX9QjHkcxzdcftxthyvrrqbVJZyjqPMr8umuiMmE3GWPTE2RqS6JQkWh
6YhoU7rjDtGKok6NXPLjo1XbrYqt/fHs8+w+zxaa03F2JspE7d0+357XzDPP
3695f57X4xGTHL5tlEgk2mZ/+PcPBD2ICF2YEjCBKtuph+kDm1f+WmfBfC+U
9R3XA1WtKXqXYMEr4lQm8IoeDl7YvcN9mgUf9s+KLFDqIbwCI8V6DjmWRw81
M4t7mvI4HGw+FTVnUA//DPvJVyzn0Lk6pDvD2QBSRfDzgj4W55UMxah9DHDa
rz1eUc5iaFbNc0moATbsWlCRs4nFOIIBRFzw195OLB4Oc31x85ABfG95pCsa
zXhuoSZ+9DkDvP1ondvfqWasd899ub7eAMrrN84PzDSjztE/qVRrAFXcwWNa
xoTW1zwGSNNFJGSdMCFva1eGc4e81O/AhDN4XS8KKl4u9A3sY/BbIkzBniNz
58sUDNpl7cYUxKpGhQdGMLiXQIHmC0ePwbEMFtltm09R4DJkmp1zm0aiW02B
snf/EJdAo9qHF6ZAtuMbT7EbjT0S3piCdI/SOU7tRhzZwQixFdXlTw8YkbcN
czWC7c556XFvIy7idRcaIUhq8xpnoTCcCBthasXVVZsKKLTL2o2NULW8Zcph
oDDvKI8RlmkfSw9aDajgbcuMEBqX/eb7CwYkumiE7Q7PPBzWGtA+rl3YCJF1
a5bm2vQ4wM/bbwRzyUZNd5UeJxFoaGjoSZFs0eMcMjAN8vnSmhmf6HEVrxtC
w/tRKdKJd3QYS4RpCJ2VH6aL1yGZN4sG/HmrZvdUHZ49w0PDul6fRVaVFusO
8QPT0D+41SUkTYtEV0PDEf+G4UxPLb5azwvT4D48PedkRyeO5ed1ZEAcaVyc
nd2JXxIYiJ0fXBs2txPJOQcw4OTknDPMdOCPvK6Mgf3zvCH/aAemjgjDvxm1
GR8WdCCZt4CBkPhBdegzDV6r5GGgwLGo8YBcgyr+nJsZcHy6YqAwQINEt5uB
krFu7yfpn+BwDC/MwE7lIoPK+wlOJQdtgvKL5deCjj5GP4IJWj8UX87rbse1
ZGATJP1ZaD3j344JvG68CXrm5delFbUhf83uuSZIkHZ6ur9qRTJvqQmOpYu3
Fwe34t07PCbol313nf79EY6cswnK2LZp1rdqJLp9JoiaGNWnX6NGJyJshvtN
trACxV/4FTloM+zLGL3NbagFgwlm8FnuHJu1oQWjycBmKMvz2nerUoWZ5AM2
Q6LnXm2zgwrJ51tiBomtUFEla0Yyb40Z2qasdE3+ownb23jMkLbh6vaPHZuQ
nPMLM0RHT2zIiXyIRHc0C6knpgTRtUqUEmEWeisL/cTjlUjm9WehpKf47rSo
RhzpFQuaS0mfutQ9EHrFQtfmi1teTngg9IoFaZ+hZnXjfaFXLDyS7YnL/eme
0CsWmF9iAvIld4VesZC4cdlv0coGoVcsDL62PR+TdFvoFQdWyVB2pqRe6BUH
TReoDlXjLaFXHCR9nhPYm1gn9IqD1SeX+Pa43BR6xYHcO1N8D2uFXnHg7zB+
ye74GqFXHKQXdblO+OyG0CsO8tcm+49LrxJ6xYFYbV3V0lop9MoClWPSfCPc
rwq9ssCrN0dUt3deFnplgQ+x/+kGlJeEXlkgWvZu7mSXUqFXFpA/kgd5PD4r
9MoC9ZNtDq9TTgu9skCyU/niYhe50CsLJL7PmLx0V67QKwucn30zImxXmtCr
LuH/IRL9Dw3DWMU=
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJw1VAtkVmEY/jWKKCKKKMVSjCKKkbeIIkoRxShLUUnFiCJKoyzSylJZVktT
07Rata5Pu1/a6r+e+zl/sRilGEUUne97n73M57dz3u+5nWdp7bGdB2ZkMpkD
6Z85d9kpCU+cWD/bbT1ekiX133Z0Ly7hUiV2TzWUZLLr7LZFk0W0zakLNrSV
pHNiwdYznUX0/VpRc7m3JKfnd2z+cqqIJDZTkk12ivgz0Li36k9J5prX5hRh
H5vvSHpJelMBq5v+1o6scqSlMLP6aEsB6dJ0syOHK5rXZg8VcNCOI2vsFHAu
RdF11pF/6VtNf/MwT1U0OzJorhnIo3uxAe7I5V4DLI+iXevInqmGlEkeP3+Y
cWSZnTxmKxD5vsO8mcNyQ7fSlWeGblcOGy1hVyysMznU2MWubElZdGzO4aQd
V+bZyeGqgdHoimFbF2Rh6Xa4cs/c0pqFQV074spRSziLr0bGCVfWGRprs8jY
8UTPLBZZ4T3RvZ+gz3miOD9hpyXsifL+CN3rier4ERcvmPFEfRmH4vBEfR6H
XQNPrNwV41Dcnlhbmsbw29j7y5OVlvgYlKcvb16b+YAqa7Av2y3QD1BdfLHH
l1Hst4R9sfbXjUJ19GWWsWXmKG7eMOOLniNQ3X3RvSNQWXxRnMNQn3xR3sPQ
PYGojkNQXwNRX4Zgaa4PRH0eguYgEM3NIBRXIJrDQWhuAtFcD6D9oZmA38cA
NGcBv4d+KM+A+e+H5jJg3vux0BoRMt990ByHzHMfVLeQ+e2F5j5kXnthP8P6
kPnsge4JmcceqA8h89cDjXPIvL2HXTMVMl/vobgi5glQXyPm5x30u42Yl7fY
Z42ImI+3UJ4R8/AGmpOI/r+G9kJEv19hfMxMRH9fQnWL6Gc3dG9M/15Aeyem
Xy9g7a2O6c9zqA8x/XjGvoqpfxf7KqbeT9lXMfV9wr6KqWcn+yqmfp3sq5h6
PWZfJdSng32VUI9H7KuE/NvZVwn5PmBfJeTXxr5KyOc++yoh/nvsq4R477Kv
EuK7w74qE89t9lWZ999iX5V533X2VZn7r7Gvytx3hX01/X4D+2r6+fPsq+n/
n2ZfTf8+wr76zL7KZP4Dr7NJGg==
      "]]}}, {{}, 
    {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw1lAtQVGUYhlEMGAQFAxUxUkxakhFCRUToIxQwKUTStIYRBWW0vECsieQI
KAREDrQ6ChjGRVAJUXLRDagPWBdYOGddkL2dvaEpwmhIoly8ds7P6Z05888/
58yZeeb9vmdh3IHoXVMtLCx2sQ93biZRgZu7VY7NrWuYFGSrqUhUweib/svJ
afX402Lc+iRPBX0H72967HIDL9gLmeALKhBUuoizqyQofSaIyW9VQeKaxYMu
ggY0Gbmo4KVIm7W+tBEnZKJYrwkV3JsoFPo6/IlOteF3Up3UYFd/wq8k5S/0
Of0yTu6thhTnHjsPBjHiaN29ORFquP7pjPqK4mZMIFED1ewc5RvagsciXQfE
GWpICOymHjxqwRI/5R7LEjUM3G1M7v+5FSVuWQ83StRQoBsMi1guxV6rgH2l
t9Wwd13VW969Unw8xEUNUbmV/1Ql3USOlkUGsXx2pMxOhh4c7mIN3FO3TBRV
yvBjAqyB5aFWZb6BbcjCssQaeJ3Q43JW2YaHSDTg72EqMsa140mWVibSwMWL
If1TR9qR4NZqIFEhTp2V0YFybw5YA0/POVTPspfj/TkcsQYSPi/8w+aMHC1I
tFAQcm5s3K0TOdpIVy1QD5oU/ec7cSWH66cFO6dBVa+gC6MJsBZM3xb+bVnV
hSwsS6wFQebxutrpFObmcNGCOGnZmH88hec52got+EQn1fVdoZDgohZ6i4qP
+I9QyJbLAmvhZcKWgaClNI5y9T7TQrp+ybOKHTQ6kuig/Ebb4L8naPQiBevA
KotJFl2jcR2HG66DBtsfPzH00BhPgHVwLPZ6ypxHNJJ6j+pAkhzbkv6GxuIi
LjqozXz+IsJegfUZXME6qGmgtZXOCiS4Sh3sHKt/LZ6rwEcbOWAdBGbDi+LZ
CrTm6rVigNIOjwhnKtCdhIHvhhO9YiwVSMY5iIGYS6sTE57Q+CWHu5WBea+D
46sMNAongSE6zIxLWmkk9eYz0NOyOcuygsbfqrkwsD7IxsU/jcY2bpxlDNtn
RFj3FzQS3DsMSGyjy3s9aXwVxwEzsFxQNS10nMK5ZKD10DfTg3FvpXAZiR6C
KybGvsmmcAMpWA8LOk+luq6j8GsOd48emjUzT3tOo5CbZrcsPRRU523Oa+xC
Um+pHpT5g2t893dhUyMXPewuGXg+fX4XTo6zHqirorwpsk4kuE/04CMMqx3d
3YkzCLABaornKTusO9GTDLQBBE+D939WJse1JAZYsOrAwqgVctxOCmbvurQf
8qUd+D1ZYANcVd7JlkR0IFnf0wZIX+LfvI1uR1JvnQE6zo41DYW3I01xMcB4
piBH1NCGZJwHDKAM2nluaFEbElxLI/hYpx5/P0OG7xJgIzR7uoQx8ptI6g0w
wvrRTbYB9jdx0ldG+KD5HedfNkh5XxkhJFwvnc7u/6SvjNCb5v7Rqe4W3ldG
EJ50PBzs2ML7ygi1548EuEY1874ywhEwr9w2H3lfGaHgoaOr/Zn/fWWCrZk7
6rY4NPG+MsF2p9jQ6JwG3lcmEI5FmhzeSHhfsd+X3197QXiD95UJhkW3rT0H
63lfmaDU9F76pRgx7ysT7E1PUa2+9TvvK/b/q96eOhJcx/vKBA7uFZel8Vd4
X5mh8MT4qxVra3hfmcGnbJpN3KJLvK/M0FfjV753ShXvK/a9qnpfqqmc95UZ
hk+FNMQe/JX3FXvPrjkU51XE+8oMSo+03aF3RbyvzLB9qPursqW5vK/MkO7p
bvGh92HeV31AjvThwP8AbAVgdw==
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJwtlA1ME2cYx1GZMFSGCiI4C/g1JhJxU1REH2Z0MDpBdDPVsIkgKiYipEQN
SqcwGMpU/OoKrBEEg6ISZGV2lPkAtoWW3iTOXq/ttYXMT0BEEZXIlt293j+5
vHlzl/fNL//nfiGp+zelj3dzc0vnHn79lsQMihfSQXuRCrNXe1mqs8ywQpbZ
O1f8O/48HyUvS8yQsh1FB0dvYe2UHFtMrRnWVejc/yn7A++MhCafbjdD6ZkW
y/rFGnQ6+JjBp4NOXK9pwVHd2e2LRs3A3A+UvVtzG33rY3tzfWkwHfKYtEyD
GCEfSzUspoFNCYqIVbSiWHbzgb+YhuDZ35xsS2zDXSQ0FF0MZ1e5t2N+wqwn
qmM0THbIrrqa2lEZ2Z0xQUnDQJidvrvzDqpFhf1JahpqjPHjFk7V4v2JUfsq
/6bh45SIQg+NFp8P8qFBpdGBLFWHPC2HDFeKDs+p8tDjAh53vgUWTcu4fLRO
j18QYAsEv64KCRN3IAfLEVtg27HigBtPO/AgiQXWXcuQTi3qxHMcre6sBb4O
PHJ1R7ABCW69BUp9jr+4rDagYTEPbIE10wNWfrLBiA/9eWILtKr8mQqDEd1I
GFCIWwOWRXYhT5swiwG2pic39JcuXM7jRjLg/qzxvw2DXbiJADNQSv2wWR9t
Qg6WI2aguHqJcVuBCY8X82Gg1Wui4VK7CWt42moGfrw7WOX3zoQEF7n7zlw4
6RtOIVcuB8zAKR8/9ZCEwtd8vSP8fdnez2UUTiWxgucYPo+/SOEiUrAVOlXz
Q1Y0UxjH48ZaQdKXN+3BXQrTCLAVevaHDRzooZDUK7PClcRGie8AheVlfKyw
sLkgiH1JYdMxvmAr7Mwrq+p7RSHB7eb2/fdWbeXeDyTxwFY4wsjka/op9ODr
nWiDmI/oh/UuCueQ2CDupzRRC3c/GefVNjj6qDTogIbCrTyuhPv+0LC57xKF
Oe+B4a+M+1sWFFFI6j1tA4li+chn6RReq+Njgyd+w0kBMRTq+XHW2aB7+Pyu
nhkUEtxeG1yfXF9y8qkJ/03lgW0QHXQhd57ahDPJQNvBM00ZX5tvws9JuL3/
hYwZX5kwkRTM7eWRp7MmmXAvj5thh6UflMgbDV3IT7Oo0A7Be/vVloIuJPVW
2kGSVjfIrOzCFg0fOzT8N2X2jX4jvh9nOwyVjJniyoxIcF/aIbpid59yrRG9
CTALnZnB0orHBvyUDDQLPqIS7/BiA64jYWEgT3Miap4BU0jBLOTY10fUajrx
MPmBWZinrLBuTOhE8vvKWTi0JazXm+1AUu9NFkxN2qSGnR1ImfiwMBQrV40+
1iMZ5ycsjMVfLq9K1yPBneCAX6lLa8UOHQYRYAcokvcM5yXokNQb5YCIw+fV
59VafO8rB8RUf5ilDNQKvuL2m8ufjZfeEXzFnbcjsn767XbBVw7wfSPPOvOq
TfCVA9rnLgxvCW0TfOWA1AKZODy5VfCVA7orTvWxs1HwlRMU0V67p+X/KfjK
CRu94nqnPNQIvnJCcornSO+XzYKvnPB2yOFZVasWfOWEYO9XSd953BJ85YTi
1SpL6K4mwVdOqBmXcNBP+5vgKyeoS+c+XhrSKPjKCVfcRc2KvAbBVy4ItdK6
msYbgq9c0DB+U+ajPXWCr1zAxL95MFNUK/jKBZ7ZS6Tf36sWfOUCSWZ+lLWw
UvCVC3rctTlbsssFX3Hn7fO5PmA+J/jKBZXJyj3Z0hOCr1zQGqj3fSvNFXzV
A2Q5+iL6f6sjXrE=
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], PointBox[CompressedData["
1:eJwtlA1ME2cYxxH82HQzmNTJNGBxOnGywSIyRfFBIkplkwKD4UIGw6B0kYHi
FIUp+EFAWFw0IhRxneBQYYROEFDgKf26Q+fEzX5ce20BP0JU0CE4UNG993r/
pLk86b13+eX/3M83NTM2zd3NzS2N/IRrPI0JwvLaRk7J23BH6HRLdZYJVNDE
TA+/iqWLMHG4xATS+LWxyWPtWPvuLltYrQlS7Ne3/VvUibpRv6RjWnIen7/K
foHodAgh9/fPCPr0ogbHDceT/cfJfO/zfVuiulDSsKFvn8QMPfK9DzL7uzCw
7GVqd4AZeo/mGpdnaTFqv/runCgzeMY3+SpGtbiVxgxF5gDZLzt1eHDTvIGm
AjM82XPjp4QBHVYF9yg8qszgN6Wv7kWCHlt9jjyMaTVDo2N9+mCnHm9PDclQ
/UPmpA7ZAakBHw8JMYNGHlv5IteAAi1BBnnl+EjNLQN+KOAusoCUC/y+xdeI
aymwBcKUM48pthuRwBJiC6ieuUsG1UbcQ2OBQE9ZaeawEU8QWsNxC2gUF/i5
nzBIcRsscH7ih/rZaQx2BwjAFmAjrZpDpxi8N0cgtoDX6UMbCw0MutFYIcx1
efHqxwwKtJvmWSHrzBJvrYTFzwTcYCvkhy+dtiyYxVgKTGZF0uTzcSwSWEJs
hZQYj8oVGSwWFwmxwsjITe75QRZrBNpq8rz1Hbs8TrJIcdEK0okqZ1o1i6Rc
AmwFP/ZaclADi8+Eeket8PJB3Ef5zSzOouGgXvbW9s1tLPrTgjlQ9Zd9c5PM
kQLuBg5GXk1OeHKZxS0UmIOkExdvdDeySOvdz4H0qTM7vZZFZYUQDk5ze4Os
ShabC4SCOQis2RC+sIRFitvDgduakvlf5bD4KEYA5sCzuObcvlQWpwn1TrVB
YO/QjHIZiwtobOB/cmCw5WMW6TqH2iDngVreP5PFzQJuog16hh/X+gwyuOsN
MGiGvG3ZLIO03mM2kMxLWDegYrDuohAbjCkqOgp2M2gU1tlA5o2nKyJkDFLc
PnJe4V234n0GJ1IFYBtEzr8WkXzfiF50oe3Ar7wEHY1GXEZjh6z6uOH4HCNG
04LtUH9uySr/UCN+J+Aq7GAt6MsNf21AYZt9jtih6JGnUtlpQFqvyg7pigOv
lpP9bb8qxA7tq8ZOzF5uwDfrbAd5gsqw8pEeKe4wOV/YnXdWpceZFJiHnowQ
n+hYPS6hC82Dv0df4ZpJelxHw8MKuDMt83cdptCCeVD5vv7WmaDDXPoB86Df
6qcpntAi/XzLeEgc2qTO+FWLtF41D9ZbQb6F4Vq88acQ8vyMYPlfvV1I13mA
BzdTb3dYXhdSXA8H8KH+X1skXTifAjtgLGLxpBLiD1pviAM8C0x340I1+MZX
DngyebAgVomirxwgDWk6797UKfrKAZrN1WVnmQ7RVw4o99r2xVxTu+grB/Q2
FIZG81dFXzkgPUrmvtBxRfSVAxLvH56VY2kTfeWEyOclSYuvt4q+csKYpNz5
dmuL6Csy3z78dLjqsugrJ6SPyoLVec2ir5yQsqP5/jtfNom+Iv/Hc7uZDy6J
viLnK+wLlA/Voq+ckB8cFRNU1yj6ygmBS0G3U98g+soF+SlXfPOk9aKvXCCd
gmuLFBdEX7ng59nRzxRnfhN95YLGgPKcPzqqRV+R+3mT1ymDSvSVC1Jk4y3F
2ypFX7kgLPvlhPf0k6KvyPvueOr++7tU9BWZW97LjjD9KPqqF+glf3T1/ybG
ZXY=
      "]]}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.35000000000000003`, 0},
  Method->{},
  PlotRange->{{0.3333333333333333, 0.5}, {-0.5, 4.773959005888173*^-15}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5837393695090017`*^9, 3.587742491534499*^9, 
  3.587749172154709*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "DATA", " ", "USED", " ", "TO", " ", "GENERATE", " ", "THE", " ", 
    "PLOTS"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"FOR", " ", "THE", " ", "PLOT", " ", "OF", " ", "C_", "2"}], ",", 
    " ", 
    RowBox[{"C_", "3"}], ",", " ", 
    RowBox[{"AND", " ", "C_", "4"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", 
    RowBox[{"2", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "0.5", ",", "0.005"}], "}"}]}], "]"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5631342271471386`*^9, 3.5631343160622244`*^9}, {
   3.5631343835150824`*^9, 3.5631343847221518`*^9}, {3.5631344483237896`*^9, 
   3.5631344510539455`*^9}, {3.563134483462799*^9, 3.5631345042549887`*^9}, {
   3.563134563831396*^9, 3.5631345676526146`*^9}, 3.5631346663562603`*^9, {
   3.563134767187027*^9, 3.563134781812864*^9}, {3.563978781228222*^9, 
   3.563978816530241*^9}, {3.58373701669351*^9, 3.583737018943513*^9}, {
   3.584883385800967*^9, 3.584883395304384*^9}, {3.5861833064326897`*^9, 
   3.586183370056329*^9}, {3.619525728165577*^9, 3.6195257285867777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583739544511298*^9, 3.587742520020149*^9, 
  3.587749256582057*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583739544511298*^9, 3.587742520020149*^9, 
  3.587749256582057*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583739544511298*^9, 3.587742520020149*^9, 
  3.587749256582057*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(Power :: \\\"infy\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be suppressed \
during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583739544511298*^9, 3.587742520020149*^9, 
  3.587749256582057*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", "1.0000000000000002`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.9758580097742063`"}], "+", 
      RowBox[{"6.783968780672671`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.9517168920544437`"}], "+", 
      RowBox[{"3.2509120388445285`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.927577519939003`"}], "+", 
      RowBox[{"1.1061968669210426`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.9034407677116925`"}], "+", 
      RowBox[{"3.4457870988522306`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8793075114371032`"}], "+", 
      RowBox[{"1.2582374750581973`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8551786295588883`"}], "+", 
      RowBox[{"3.660155494295328`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8310550035020777`"}], "+", 
      RowBox[{"9.79631014111118`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8069375182804666`"}], "+", 
      RowBox[{"1.096571175598799`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7828270631101256`"}], "+", 
      RowBox[{"1.0355276874811844`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7587245320301109`"}], "+", 
      RowBox[{"9.806662006465238`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.7346308245314687`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.7105468461956657`"}], "+", 
      RowBox[{"1.2840553944070989`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.686473509343605`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.6624117336964253`"}], "+", 
      RowBox[{"1.5739109858182335`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6383624470493292`"}], "+", 
      RowBox[{"5.27586455101387`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6143265859597213`"}], "+", 
      RowBox[{"2.9460761152923805`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5903050964510064`"}], "+", 
      RowBox[{"1.2024637597057897`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.56629893473344`"}], "+", 
      RowBox[{"3.1366669143461022`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5423090679434973`"}], "+", 
      RowBox[{"1.7809394074148418`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5183364749032953`"}], "+", 
      RowBox[{"1.0164633286028583`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.4943821469016747`"}], "+", 
      RowBox[{"6.683635875398205`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.47044708849864625`"}], "+", 
      RowBox[{"1.4263891024744043`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.4465323183549781`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.42263887008882733`"}], "+", 
      RowBox[{"2.2425655376337434`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.39876779316140804`"}], "+", 
      RowBox[{"4.894017610492793`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.3749201537938234`"}], "+", 
      RowBox[{"8.480366425109654`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.351097035917317`"}], "+", 
      RowBox[{"1.6620435270935786`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.3272995421593432`"}], "+", 
      RowBox[{"1.6390911984097252`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.303528794868019`"}], "+", 
      RowBox[{"2.3111888890045996`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2797859371776842`"}], "+", 
      RowBox[{"1.8416066344627465`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.25607213411850493`"}], "+", 
      RowBox[{"7.372664141472361`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2323885737732386`"}], "+", 
      RowBox[{"4.566949354042113`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2087364684845274`"}], "+", 
      RowBox[{"1.351838352019374`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18511705611632878`"}], "+", 
      RowBox[{"1.867779770160986`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16153160137336256`"}], "+", 
      RowBox[{"2.117671162882741`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1379813971827632`"}], "+", 
      RowBox[{"4.9201206301088934`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1144677661424559`"}], "+", 
      RowBox[{"1.390012386861253`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09099206204112575`"}], "+", 
      RowBox[{"4.461093914477397`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.06755567145508601`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.04416001542774861`"}], "+", 
      RowBox[{"5.061139345565731`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.020806551237943394`"}], "+", 
      RowBox[{"1.6978222576287402`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.00250322573617473`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.7041914839479368`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.025767780050238387`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.6966286621531723`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.04898553411578199`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.6225980678361505`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07215486600255822`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.554210394569212`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.09527410711144824`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.9550699274679664`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.11834153970741967`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.5230408098991706`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1413553943009489`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.987109595433509`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.16431384686514572`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.4848452831734774`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1872150158745871`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.2788684369277688`*^-26", " ", "\[ImaginaryI]"}]}]},
    {"0.20537438267649955`"},
    {"0.21971457835287656`"},
    {
     RowBox[{"0.23166360446147982`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.702524490008753`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.24174994093668634`", "\[InvisibleSpace]", "-", 
      RowBox[{"9.568352549062837`*^-28", " ", "\[ImaginaryI]"}]}]},
    {"0.250286043331718`"},
    {"0.2574860951941589`"},
    {
     RowBox[{"0.2635089968505242`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.099872644476224`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.26847861374050996`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.7735991373113826`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2724948200687052`", "\[InvisibleSpace]", "-", 
      RowBox[{"5.1776384646835654`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.2756401370759707`"},
    {
     RowBox[{"0.27798401174320486`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.2878911536927502`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.2795857230943096`"},
    {
     RowBox[{"0.2804964395802779`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.581693071834445`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.2807607238740337`"},
    {
     RowBox[{"0.28041766332339324`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.11082642891022`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.27950173818995006`"},
    {
     RowBox[{"0.2780435007899753`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.0466826185863262`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.2760701148571826`"},
    {
     RowBox[{"0.27360578929538215`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.2159195854045992`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.27067213054651773`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.28433631937578`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2672884310899801`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.34181795530499`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.26347190694510747`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.3882705284367594`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2592378937577535`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.4236053130842694`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.25460000866561927`"},
    {
     RowBox[{"0.24957028336579634`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.894017610492793`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.24415927245892022`"},
    {
     RowBox[{"0.23837614008520247`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.452177659890435`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.23222872700425568`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.43077874270399`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.22572359953240595`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.3978418610776464`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.21886608108110106`"},
    {
     RowBox[{"0.21166026638715485`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.6628822314711856`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2041090178383984`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.4710195462780782`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.19621394251760005`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.351838352019374`*^-26", " ", "\[ImaginaryI]"}]}]},
    {"0.18797534763705048`"},
    {
     RowBox[{"0.17939217080929293`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.9554537004584533`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.17046187993709605`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.9201206301088955`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1611803351595854`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.714021785289613`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.15154160185772658`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.642467928763395`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.14153769851935394`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.430045302312847`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1311582550939402`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.2634103375665665`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.12039004413175047`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.547904026725738`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.10921632438884832`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.4696961934740776`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.09761589498891576`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.9562583521899005`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.08556168217747717`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.5942519641111124`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07301851668018067`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.4931595155652678`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.059939394895184406`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.336187899271961`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.04625855313591953`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.961664471802672`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.031876659299079124`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.542536763107349`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.01661984418035467`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1811504248507545`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "5.10702591327572`*^-15"}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.5837395478793097`*^9, 3.587742525558159*^9, 
  3.587749260856465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", 
    RowBox[{"3", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Column", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"C3", "[", 
      RowBox[{"k", 
       RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "0.5", ",", "0.005"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.583739635724471*^9, 3.583739636494472*^9}, 
   3.5837397036875887`*^9, 3.583739744904681*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397836967487`*^9, 3.587749587599039*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397836967487`*^9, 3.5877495876302385`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397836967487`*^9, 3.5877495876458387`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(Power :: \\\"infy\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be suppressed \
during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397836967487`*^9, 3.587749587677039*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", "1.0000000000000004`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.9626798597237148`"}], "+", 
      RowBox[{"1.555451597768468`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.925361926671664`"}], "+", 
      RowBox[{"3.946793030746352`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8880484102085674`"}], "+", 
      RowBox[{"3.543391420074595`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8507415239867296`"}], "+", 
      RowBox[{"2.6856342975230544`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8134434881064003`"}], "+", 
      RowBox[{"2.8261907634999935`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7761565312961667`"}], "+", 
      RowBox[{"4.859245313226216`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7388828931202704`"}], "+", 
      RowBox[{"1.3122045221610521`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7016248262199654`"}], "+", 
      RowBox[{"1.3871743759549952`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6643845985962695`"}], "+", 
      RowBox[{"1.399816184653477`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6271644959418038`"}], "+", 
      RowBox[{"1.3893670908498914`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5899668240297669`"}], "+", 
      RowBox[{"6.401882919140621`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5527939111685608`"}], "+", 
      RowBox[{"1.9752823206151615`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5156481107311028`"}], "+", 
      RowBox[{"7.417399699522106`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.47853180376846877`"}], "+", 
      RowBox[{"2.1261151045338745`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.4414474017182164`"}], "+", 
      RowBox[{"1.826821757863069`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.4043973492185507`"}], "+", 
      RowBox[{"1.4534904085446286`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.3673841270404152`"}], "+", 
      RowBox[{"1.7284638758757433`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.33041025515065736`"}], "+", 
      RowBox[{"9.479304113418195`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.29347829592063734`"}], "+", 
      RowBox[{"2.1752056312600945`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.25659085749603`"}], "+", 
      RowBox[{"1.823846878805221`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21975059734517383`"}], "+", 
      RowBox[{"9.130016407392019`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1829602260051345`"}], "+", 
      RowBox[{"1.7902439891890598`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1462225110467619`"}], "+", 
      RowBox[{"5.2694300341886445`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10954028128240911`"}], "+", 
      RowBox[{"2.6178868988207887`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07291643124278263`"}], "+", 
      RowBox[{"7.785257740959944`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03635392595258524`"}], "+", 
      RowBox[{"9.02556297316002`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.00014419396166187592`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.15105613332853`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.03657480679390457`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.1676213322419738`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07293470386821027`", "\[InvisibleSpace]", "+", 
      RowBox[{"3.05899698430162`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.10922058318714789`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.6252119225537046`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1454290425633354`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.5336071096169434`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.18155657217043697`", "\[InvisibleSpace]", "+", 
      RowBox[{"7.842287967060482`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.21759954644023594`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.0368606289976743`*^-26", " ", "\[ImaginaryI]"}]}]},
    {"0.24782783013854376`"},
    {"0.26709062922893057`"},
    {"0.2806014340053197`"},
    {
     RowBox[{"0.2899065827865634`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1872990324443458`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2958488526000532`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.542636804340435`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2989838896959922`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.7852905542625064`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.29971342747970503`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.097091344761317`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.29834440052346484`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.3937061505134626`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2951200813963461`", "\[InvisibleSpace]", "-", 
      RowBox[{"7.978357012671169`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.29023838201474755`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.1374851486065476`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.28386346406827156`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.3529263382173252`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.27613353152033854`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.141562323830079`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2671662903293317`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.558104990644943`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.25706290413353444`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.779980149443848`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2459109368354952`", "\[InvisibleSpace]", "-", 
      RowBox[{"7.33355437815164`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2337865870794656`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.5141757941363134`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.22075641142574537`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.3206772923214346`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2068786669729336`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.6964362020677918`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1922043620106712`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.644394694451184`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.17677807508548665`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.8669036031068475`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.16063858290674088`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.458797143557546`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.14381932222526078`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.4282229510989947`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.12634869761569265`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.360251281879257`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.10825023366523297`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.021924168656372`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.0895425535782959`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.5535637769657912`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07023914208690765`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.2859634934004594`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.050347809982605254`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.0558268064795514`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.029869701144250804`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.7185377141862767`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.008797522903953053`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1033774856307649`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.012887701597186774`"}], "-", 
      RowBox[{"2.068471314177777`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03522307615507225`"}], "-", 
      RowBox[{"1.0869079647907636`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05827889576737966`"}], "-", 
      RowBox[{"1.752018136806095`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08220674522595195`"}], "-", 
      RowBox[{"2.3010842171508356`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.10647647262180582`"}]},
    {
     RowBox[{"-", "0.12493061995587373`"}]},
    {
     RowBox[{"-", "0.13972281407280351`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.15193549226357872`"}], "+", 
      RowBox[{"6.252596300873053`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16207664100305175`"}], "+", 
      RowBox[{"8.044444641521202`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17046033822699758`"}], "+", 
      RowBox[{"9.79511291761667`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17730487324836475`"}], "+", 
      RowBox[{"2.8031215257123247`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18277235909407086`"}], "+", 
      RowBox[{"3.0116472483418994`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18698837222268072`"}], "+", 
      RowBox[{"1.4787186231582777`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19005298817576088`"}], "+", 
      RowBox[{"2.6457807973813697`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19204753112949274`"}], "+", 
      RowBox[{"4.213632041775343`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19303896014010719`"}], "+", 
      RowBox[{"4.519813299572398`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19308284950420018`"}], "+", 
      RowBox[{"4.806853387580038`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.192225480673824`"}], "+", 
      RowBox[{"3.584124252632071`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19050534332297564`"}], "+", 
      RowBox[{"7.527091966514794`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1879542249697188`"}], "+", 
      RowBox[{"7.84961964149924`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18459800087676903`"}], "+", 
      RowBox[{"5.7584342329280784`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18045719485492207`"}], "+", 
      RowBox[{"4.386741776127913`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17554735500684449`"}], "+", 
      RowBox[{"6.112923663670704`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16987926981696344`"}], "+", 
      RowBox[{"9.336533401733278`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16345903539393003`"}], "+", 
      RowBox[{"6.38422226973739`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15628797136198458`"}], "+", 
      RowBox[{"9.175680265538238`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14836236841875017`"}], "+", 
      RowBox[{"7.146089428992017`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13967303196555148`"}], "+", 
      RowBox[{"6.63185040738416`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13020455890959592`"}], "+", 
      RowBox[{"1.1554901912159698`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1199342405200029`"}], "+", 
      RowBox[{"7.164485606885244`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10883040668585042`"}], "+", 
      RowBox[{"1.850720328221869`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09684988030856145`"}], "+", 
      RowBox[{"9.711260921259821`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0839339025059953`"}], "+", 
      RowBox[{"9.817609179558055`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07000125266095125`"}], "+", 
      RowBox[{"7.36145577627119`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05493534003943612`"}], "+", 
      RowBox[{"9.648913775863446`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03855664941883574`"}], "+", 
      RowBox[{"6.979371672687834`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.02054640639026928`"}], "+", 
      RowBox[{"6.78555554037069`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"4.9960036108132044`*^-15", "+", 
      RowBox[{"6.02864362664709`*^-27", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.583739791370861*^9, 3.587749596179054*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", 
    RowBox[{"4", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Column", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"k", 
       RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "0.5", ",", "0.005"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5837396992175827`*^9, 3.5837397065585938`*^9}, 
   3.583739757838703*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397994361877`*^9, 3.587749674288391*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397994361877`*^9, 3.587749674319591*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Power", "::", "\<\"infy\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Infinite expression \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(1\\/0.`\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" encountered.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397994361877`*^9, 3.5877496743351912`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(Power :: \\\"infy\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be suppressed \
during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5837397994361877`*^9, 3.587749674350791*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", "1.0000000000000009`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.949727235850292`"}], "+", 
      RowBox[{"6.783968780672671`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8994583043147026`"}], "+", 
      RowBox[{"4.404181436349933`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.8491970136738975`"}], "+", 
      RowBox[{"2.043347259045934`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.7989472057828344`"}], "+", 
      RowBox[{"5.242503467426547`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.748712731815692`"}], "+", 
      RowBox[{"1.2582374750581973`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6984974633253037`"}], "+", 
      RowBox[{"3.660155494295328`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.6483052975376316`"}], "+", 
      RowBox[{"9.79631014111118`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5981401627833871`"}], "+", 
      RowBox[{"1.096571175598799`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.5480060240983069`"}], "+", 
      RowBox[{"2.3335566832294745`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.4979068890259669`"}], "+", 
      RowBox[{"1.0455200312465618`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.44784681365998547`"}], "+", 
      RowBox[{"3.6927859601272165`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.3978299089660321`"}], "+", 
      RowBox[{"2.425501925733617`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.34786034742837013`"}], "+", 
      RowBox[{"3.7379672198060166`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.29794237007086416`"}], "+", 
      RowBox[{"2.947479005582549`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2480802939085825`"}], "+", 
      RowBox[{"7.676573738960672`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19827851989357098`"}], "+", 
      RowBox[{"2.9460761152923805`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14854154142731268`"}], "+", 
      RowBox[{"1.8896066847984111`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09887395352312456`"}], "+", 
      RowBox[{"3.1366669143461022`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.04928046271468467`"}], "+", 
      RowBox[{"2.994710465089633`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.00023410217742653172`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.0364102068158506`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.04966477829022298`", "\[InvisibleSpace]", "+", 
      RowBox[{"6.683635875398205`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.09900645581957579`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.4087187232767295`*^-26", " ", "\[ImaginaryI]"}]}]},
    {"0.14825386379531091`"},
    {
     RowBox[{"0.19740155431170103`", "\[InvisibleSpace]", "+", 
      RowBox[{"3.843953568321069`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.24644388495070335`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1288359795131638`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.27819999785889016`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.7236779198208795`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2964681696847203`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.593430665991861`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.3067106118387226`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.2774002683123612`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.31097681955365036`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.571818685618971`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.31047664233811273`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.4607481527768854`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.3060321788447769`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.834258941650282`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2982452610179182`", "\[InvisibleSpace]", "-", 
      RowBox[{"9.99020171196715`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.28757742279923876`", "\[InvisibleSpace]", "-", 
      RowBox[{"6.148114749754871`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2743940156062924`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.226640942984447`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.25899095963721147`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.5556344050649708`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.24161208294174333`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.7346841998599176`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.22246092163045283`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.508148281712165`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.2017090460633639`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.2866326997457325`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.17950209008013107`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.679822517231751`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.15596418722910654`", "\[InvisibleSpace]", "-", 
      RowBox[{"7.173791805601018`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.13120124611380335`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.079202861618334`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.10530332652705088`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.6639465012972054`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07834625559136169`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.6491243287575267`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.05039251143421507`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.5586220339280404`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.021491257827863208`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.6940977432633932`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.008322853707797478`"}], "-", 
      RowBox[{"8.170639765526348`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03903310884453526`"}], "-", 
      RowBox[{"1.0517397723709482`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07064943092187215`"}], "-", 
      RowBox[{"1.2637381659371794`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10323394662236307`"}], "-", 
      RowBox[{"2.818752577141899`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13705455380547865`"}], "-", 
      RowBox[{"1.8209545921161476`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.16170174126502268`"}]},
    {
     RowBox[{"-", "0.17816496098051754`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.18964044772460387`"}], "+", 
      RowBox[{"1.2773228392354211`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19729418991059422`"}], "+", 
      RowBox[{"9.568352549062837`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.20180530535552382`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.20363198181148728`"}], "+", 
      RowBox[{"1.9180468919822502`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20310837499433965`"}], "+", 
      RowBox[{"1.5041537122139832`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2004902096777904`"}], "+", 
      RowBox[{"6.408237013657737`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19597947306157776`"}], "+", 
      RowBox[{"1.7334271903738695`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18973916805576066`"}], "+", 
      RowBox[{"2.8349980112787718`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1819026954103261`"}], "+", 
      RowBox[{"2.2878911536927502`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.1725800927927063`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.16186229480487907`"}], "+", 
      RowBox[{"3.827800521148236`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.14982405922962072`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.13652592432535643`"}], "+", 
      RowBox[{"8.959605305497683`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12201539204250272`"}], "+", 
      RowBox[{"7.398312326459668`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10632740943938979`"}], "+", 
      RowBox[{"1.1008047937421011`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08948410428946707`"}], "+", 
      RowBox[{"7.144729795982227`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07149357723710897`"}], "+", 
      RowBox[{"9.158164151719582`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05234727807818629`"}], "+", 
      RowBox[{"4.267452359803885`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.032014957203780614`"}], "+", 
      RowBox[{"4.167941232429162`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.010434571755602362`"}], "+", 
      RowBox[{"4.226492278869865`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.012509911096344362`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.8670518702231676`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.03705084899401262`", "\[InvisibleSpace]", "+", 
      RowBox[{"5.102090263936744`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.06390366736239778`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1288359795131638`*^-26", " ", "\[ImaginaryI]"}]}]},
    {"0.08653265675013855`"},
    {"0.10368751767490447`"},
    {"0.11743317700324107`"},
    {
     RowBox[{"0.1285080746282366`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.686678429072588`*^-28", " ", "\[ImaginaryI]"}]}]},
    {"0.13733458731535525`"},
    {
     RowBox[{"0.14419217354667746`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.446581866922035`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.14928009711959833`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.8009886226783244`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.15274670209754926`", "\[InvisibleSpace]", "-", 
      RowBox[{"9.909679188920993`*^-27", " ", "\[ImaginaryI]"}]}]},
    {"0.15470514266755758`"},
    {
     RowBox[{"0.1552426232607687`", "\[InvisibleSpace]", "-", 
      RowBox[{"7.36014761188042`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1544261362508681`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.791261346226022`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.15230612196039672`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.80223281715549`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.14891878358307187`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.246107449313791`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.14428744456477471`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.2312983136507658`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.13842314065166272`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.487788765874624`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.1313245063758166`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1788830655014518`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.12297689794851918`", "\[InvisibleSpace]", "-", 
      RowBox[{"5.9487703069188634`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.11335053962767472`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.374170410611641`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.10239732310294081`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.336164751725307`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.09004521125502563`", "\[InvisibleSpace]", "-", 
      RowBox[{"9.920600832999189`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.07618859351812524`", "\[InvisibleSpace]", "-", 
      RowBox[{"4.4083385180161025`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.060669940515374776`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1793846454979962`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.04324019439411164`", "\[InvisibleSpace]", "-", 
      RowBox[{"7.391321989889382`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"0.023448810760591465`", "\[InvisibleSpace]", "-", 
      RowBox[{"5.785226570697574`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "6.217248937900877`*^-15"}], "-", 
      RowBox[{"3.460593053326855`*^-27", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.5837398113563504`*^9, 3.587749688250416*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"FOR", " ", "THE", " ", "PLOT", " ", "OF", " ", "C_", "3", "_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Delta]", "=", 
        RowBox[{
         RowBox[{"-", "0.046"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}]}],
     ",", " ", 
    RowBox[{"C_", "3", "_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Delta]", "=", 
        RowBox[{
         RowBox[{"-", "0.038"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}]}],
     ",", " ", 
    RowBox[{"AND", " ", "C_", 
     RowBox[{"3", "[", "\[Theta]", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", "3", "_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Delta]", "=", 
       RowBox[{
        RowBox[{"-", "0.046"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Column", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"C3\[Delta]", "[", 
      RowBox[{
       RowBox[{"k", 
        RowBox[{"(", "Pi", ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.046"}], 
        RowBox[{"(", "Pi", ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "600"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5631347009102364`*^9, 3.5631347334120955`*^9}, {
  3.563134789335294*^9, 3.563134820318066*^9}, {3.5631348531879463`*^9, 
  3.563134899249581*^9}, {3.5631349685125427`*^9, 3.5631349697216115`*^9}, {
  3.563785397521658*^9, 3.563785402291931*^9}, {3.563785473015976*^9, 
  3.563785514798366*^9}, {3.5639788315000973`*^9, 3.563978838864519*^9}, {
  3.5837370486305676`*^9, 3.5837370508005705`*^9}, {3.584883417960827*^9, 
  3.5848834272588444`*^9}, {3.586183394814745*^9, 3.5861834459106674`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", "0.07737782784364142`"}], "-", 
      RowBox[{"7.315544194147558`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.08397601123488116`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.09023948500313095`"}], "-", 
      RowBox[{"5.248769769019085`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09629104754425966`"}], "-", 
      RowBox[{"5.525551962560127`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.10217439596205025`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.10791459815716203`"}], "-", 
      RowBox[{"3.721581408117575`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.11352839800472442`"}]},
    {
     RowBox[{"-", "0.11902792531846645`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.12442243397716435`"}], "-", 
      RowBox[{"4.869382793075861`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1297192224561507`"}], "+", 
      RowBox[{"9.469894807661629`*^-25", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1349242106475742`"}], "+", 
      RowBox[{"1.0648569281593536`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14004228115888678`"}], "+", 
      RowBox[{"1.188580328309054`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.145077520857533`"}], "-", 
      RowBox[{"3.649287570484772`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15003338778087683`"}], "+", 
      RowBox[{"1.4378724680629922`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.15491283202988215`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.15971838573302444`"}], "-", 
      RowBox[{"4.416370112242413`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16445223153057287`"}], "+", 
      RowBox[{"1.81412185744978`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16911625571417865`"}], "-", 
      RowBox[{"1.6576814165170207`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17371209013485045`"}], "-", 
      RowBox[{"1.9067959055261064`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17824114571413213`"}], "+", 
      RowBox[{"1.8679976717200418`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1827046395595049`"}], "+", 
      RowBox[{"1.845393042055679`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18710361712630186`"}], "-", 
      RowBox[{"3.2163110285758772`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19143897048489888`"}], "+", 
      RowBox[{"3.833383006538972`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19571145347548902`"}], "-", 
      RowBox[{"3.1264646691716144`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19992169439560853`"}], "-", 
      RowBox[{"4.798624967627682`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20407020655376984`"}], "+", 
      RowBox[{"2.0657945854638005`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2081573972189389`"}], "-", 
      RowBox[{"1.108003675269237`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21218357510420593`"}], "+", 
      RowBox[{"1.7479515254629245`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21600388157903344`"}], "+", 
      RowBox[{"3.894852360804874`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21910651843703133`"}], "+", 
      RowBox[{"2.49386510322578`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22177803106650418`"}], "+", 
      RowBox[{"2.4716658202335305`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.224117361680912`"}], "+", 
      RowBox[{"4.706906591988198`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.22617250522780685`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.22797368855281508`"}], "+", 
      RowBox[{"1.4312270851654842`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22954225035911335`"}], "+", 
      RowBox[{"1.4696086783136772`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.23089431681495137`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.23204260498918233`"}], "+", 
      RowBox[{"2.0760760123767334`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2329974516943219`"}], "+", 
      RowBox[{"2.127205448429391`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23376744646224884`"}], "+", 
      RowBox[{"3.3997515214746325`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23435983125719217`"}], "+", 
      RowBox[{"2.177711188994986`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23478078654901452`"}], "+", 
      RowBox[{"2.8982769898612122`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23503563963045815`"}], "+", 
      RowBox[{"2.238648901782649`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23512899815608101`"}], "+", 
      RowBox[{"2.883537169291134`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23506486194588117`"}], "+", 
      RowBox[{"3.1100929546298205`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2348467055432536`"}], "+", 
      RowBox[{"2.392529043584205`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2344775406835457`"}], "+", 
      RowBox[{"8.402222066923546`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2339599655163721`"}], "+", 
      RowBox[{"5.938611438770725`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2332962021482537`"}], "+", 
      RowBox[{"1.1425570889965359`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23248812550314085`"}], "+", 
      RowBox[{"1.5840235483730323`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23153728495118614`"}], "+", 
      RowBox[{"1.392971774748772`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23044491979860943`"}], "+", 
      RowBox[{"1.6588754977533604`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22921195919444726`"}], "+", 
      RowBox[{"2.5949889912780784`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2278390686588716`"}], "+", 
      RowBox[{"2.5389612013527768`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22632658698086205`"}], "+", 
      RowBox[{"2.6496924892983657`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22467456485548976`"}], "+", 
      RowBox[{"5.771521462125344`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22288274391328322`"}], "+", 
      RowBox[{"3.6643898570394`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22095054135714154`"}], "+", 
      RowBox[{"3.487786850687162`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21887702777138252`"}], "+", 
      RowBox[{"3.704196711424188`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21666089703588343`"}], "+", 
      RowBox[{"3.7256006898699356`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21430042568238017`"}], "+", 
      RowBox[{"7.963115722866945`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21179342032813087`"}], "+", 
      RowBox[{"6.875775958920907`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20913714709366216`"}], "+", 
      RowBox[{"1.0911782536238362`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2063282347634483`"}], "+", 
      RowBox[{"1.1870239772693394`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20336256181072565`"}], "+", 
      RowBox[{"1.8334550572941785`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20023506053431217`"}], "+", 
      RowBox[{"2.3253776781248967`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19693948395292526`"}], "+", 
      RowBox[{"2.0879366966455534`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19346803729394768`"}], "+", 
      RowBox[{"2.668771975984058`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18981081614368156`"}], "+", 
      RowBox[{"3.1027850356212545`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18595489869798243`"}], "+", 
      RowBox[{"2.8860295803927173`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18188270785250737`"}], "+", 
      RowBox[{"3.1242583726570763`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17756873749116386`"}], "+", 
      RowBox[{"3.3682601259611703`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17297156080210963`"}], "+", 
      RowBox[{"4.0766051168215816`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.1680039779640139`"}]},
    {
     RowBox[{"-", "0.16241005347030857`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.15665364746557692`"}], "+", 
      RowBox[{"1.8089883180989223`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15086699515404806`"}], "-", 
      RowBox[{"1.200278117816811`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14505145133312608`"}], "-", 
      RowBox[{"1.650643719438418`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13920834573673224`"}], "+", 
      RowBox[{"9.784828469407596`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13333898459964255`"}], "+", 
      RowBox[{"1.840834581914738`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12744465213589734`"}], "-", 
      RowBox[{"1.843128389640911`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12152661193908715`"}], "-", 
      RowBox[{"7.095940420928522`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.11558610831154525`"}], "+", 
      RowBox[{"2.8207668435034848`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10962436752881055`"}], "+", 
      RowBox[{"7.55569738785908`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10364259904516038`"}], "+", 
      RowBox[{"1.3584495225776797`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09764199664547651`"}], "-", 
      RowBox[{"6.043785716348019`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0916237395482623`"}], "-", 
      RowBox[{"3.9655117757435535`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0855889934642382`"}], "+", 
      RowBox[{"3.998786536698138`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07953891161457216`"}], "+", 
      RowBox[{"9.05966700053809`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07347463571250196`"}], "-", 
      RowBox[{"3.2173032630564022`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.06739729691182594`"}], "+", 
      RowBox[{"2.3982059386287355`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.06130801672549435`"}], "+", 
      RowBox[{"2.7673052978487237`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.055207907917316834`"}], "-", 
      RowBox[{"1.6131528848464713`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.049098075369615635`"}], "-", 
      RowBox[{"4.267780560124967`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0429796169294947`"}], "+", 
      RowBox[{"1.3518928147807283`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.036853624236224625`"}], "+", 
      RowBox[{"1.9370258243432223`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.030721183532155416`"}], "-", 
      RowBox[{"8.375735458482628`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.024583376459425155`"}], "+", 
      RowBox[{"2.782636867851598`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.01844128084466129`"}], "-", 
      RowBox[{"1.675223413916144`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.01229597147379663`"}], "-", 
      RowBox[{"4.559347146777065`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0061485208590376095`"}], "+", 
      RowBox[{"3.751219513017632`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"3.6637359812630166`*^-15", "-", 
      RowBox[{"5.144829187697266`*^-32", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.583739877533476*^9, 3.58774981603024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", "3", "_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Delta]", "=", 
       RowBox[{
        RowBox[{"-", "0.038"}], "\[Pi]"}]}], "}"}], "[", "\[Theta]", "]"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"C3\[Delta]", "[", 
       RowBox[{
        RowBox[{"k", 
         RowBox[{"(", "Pi", ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.038"}], 
         RowBox[{"(", "Pi", ")"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"1", "/", "3"}], ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "600"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5631349044208765`*^9, 3.5631349112422667`*^9}, {
  3.563785597145076*^9, 3.5637856086407337`*^9}, {3.563785748171714*^9, 
  3.563785753626026*^9}, {3.56378583620875*^9, 3.563785836494766*^9}, {
  3.5637859548035326`*^9, 3.5637860237854786`*^9}, {3.5837370575125833`*^9, 
  3.583737059502586*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", "0.0801827866707242`"}], "-", 
      RowBox[{"7.142447505549747`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.0870840478296423`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.09365028858826241`"}], "-", 
      RowBox[{"5.248769769019085`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10000437609197116`"}], "-", 
      RowBox[{"5.525551962560127`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.10619007603651753`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.11223252486413693`"}], "-", 
      RowBox[{"3.712641587807461`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.11814853504877776`"}]},
    {
     RowBox[{"-", "0.1239503051687933`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.1296471581433768`"}], "-", 
      RowBox[{"4.869382793075861`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13524646187600187`"}], "+", 
      RowBox[{"9.419939516482573`*^-25", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1407542061890547`"}], "+", 
      RowBox[{"1.0648749647110271`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14617534423971568`"}], "+", 
      RowBox[{"1.1885986383643273`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15151403418562326`"}], "-", 
      RowBox[{"3.649287570484772`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15677380621999248`"}], "+", 
      RowBox[{"1.4330819046292227`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.16195768359534746`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.16706827272306912`"}], "+", 
      RowBox[{"5.5571686503093285`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17210783179966893`"}], "+", 
      RowBox[{"1.824760980953653`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1770783240955479`"}], "-", 
      RowBox[{"1.6399974371269236`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18198146002025428`"}], "-", 
      RowBox[{"1.8716705251678516`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18681873080005112`"}], "+", 
      RowBox[{"2.0337202274986273`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1915914357699312`"}], "-", 
      RowBox[{"2.529807771541902`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19630070472358552`"}], "-", 
      RowBox[{"3.2163110285758772`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20094751638146535`"}], "+", 
      RowBox[{"4.1973710045497475`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20547952926622232`"}], "+", 
      RowBox[{"1.801581424444094`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2092776112689645`"}], "+", 
      RowBox[{"1.3601898125064744`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21259177930241147`"}], "+", 
      RowBox[{"5.588638930178482`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2155504798877591`"}], "+", 
      RowBox[{"2.0108699250391886`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2182099813124766`"}], "+", 
      RowBox[{"6.0234680925692055`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22060469700919016`"}], "+", 
      RowBox[{"4.212275979295319`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22275862572430705`"}], "+", 
      RowBox[{"2.5468563689869393`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2246898156700663`"}], "+", 
      RowBox[{"2.508039803726204`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2264124909103168`"}], "+", 
      RowBox[{"4.706906591988198`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.22793824113172145`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.22927674282448546`"}], "+", 
      RowBox[{"5.3664081879552414`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23043621259044056`"}], "+", 
      RowBox[{"1.774230120510689`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2314237280515672`"}], "+", 
      RowBox[{"1.4679888555577892`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23224546068687446`"}], "+", 
      RowBox[{"2.145103345940094`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23290682700083454`"}], "+", 
      RowBox[{"2.638477503184579`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23341261417124226`"}], "+", 
      RowBox[{"1.1295567622286198`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2337670739258304`"}], "+", 
      RowBox[{"2.227778285529438`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23397399462506147`"}], "+", 
      RowBox[{"5.111520283240689`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23403675928691847`"}], "+", 
      RowBox[{"1.3506799021234498`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2339583913906963`"}], "+", 
      RowBox[{"2.995698043524482`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23374159191525112`"}], "+", 
      RowBox[{"3.235348214773285`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23338876936406372`"}], "+", 
      RowBox[{"3.034163595400108`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23290206416919035`"}], "+", 
      RowBox[{"1.0408710601570735`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23228336850461417`"}], "+", 
      RowBox[{"9.513825325614242`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23153434225872793`"}], "+", 
      RowBox[{"1.1977077331296391`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.23065642585500118`"}], "+", 
      RowBox[{"1.66155973693355`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22965085004324481`"}], "+", 
      RowBox[{"1.0116942233356503`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22851864339297312`"}], "+", 
      RowBox[{"2.0074490397339537`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22726063736800353`"}], "+", 
      RowBox[{"2.7141178546138606`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22587746925646476`"}], "+", 
      RowBox[{"6.09057387722557`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2243695829913523`"}], "+", 
      RowBox[{"2.7008010177364476`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22273722785282524`"}], "+", 
      RowBox[{"6.820400922991788`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.22098045497312332`"}], "+", 
      RowBox[{"2.366767671477243`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2190991114886603`"}], "+", 
      RowBox[{"7.50648178439447`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21709282255873463`"}], "+", 
      RowBox[{"4.858446058338949`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2149610188415218`"}], "+", 
      RowBox[{"3.82881376908588`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21270286229698848`"}], "+", 
      RowBox[{"8.661395784592695`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.21031726759610114`"}], "+", 
      RowBox[{"2.720797891287229`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20780286797625497`"}], "+", 
      RowBox[{"4.6690559452945174`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.2051579851679095`"}], "+", 
      RowBox[{"1.2218618528814294`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.20238059159679822`"}], "+", 
      RowBox[{"2.93088447144441`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19946826181534094`"}], "+", 
      RowBox[{"7.250569027092915`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1964181115535974`"}], "+", 
      RowBox[{"7.052407121885675`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1932267175395413`"}], "+", 
      RowBox[{"8.0269574815085`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1898900091684732`"}], "+", 
      RowBox[{"8.3467254787446`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1864031409701743`"}], "+", 
      RowBox[{"8.184007213220135`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18276027672383882`"}], "+", 
      RowBox[{"3.1242583726570763`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17895432775236447`"}], "+", 
      RowBox[{"3.7482621267779666`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17497654009874697`"}], "+", 
      RowBox[{"4.1318869497953295`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.1708158564921235`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.16645788560046948`"}], "+", 
      RowBox[{"3.6137353451083096`*^-23", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1618829633016161`"}], "+", 
      RowBox[{"1.0572767248887491`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15706222506130463`"}], "+", 
      RowBox[{"6.639983965740979`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.1519473705453952`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.1464256859442345`"}], "+", 
      RowBox[{"1.1673537155036818`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14027612683815305`"}], "+", 
      RowBox[{"1.8784289982864472`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1340556355028451`"}], "+", 
      RowBox[{"4.641801090110299`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12781301676025253`"}], "+", 
      RowBox[{"5.917111184786287`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1215494225167355`"}], "+", 
      RowBox[{"9.531838463961914`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.11526598945259747`"}], "+", 
      RowBox[{"7.9164041993600905`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10896384000810966`"}], "+", 
      RowBox[{"8.277461791483128`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10264408333057545`"}], "-", 
      RowBox[{"6.432375086231318`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09630781618574591`"}], "+", 
      RowBox[{"3.1586272231492683`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08995612383665064`"}], "+", 
      RowBox[{"1.1205562664868236`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08359008089268205`"}], "+", 
      RowBox[{"8.232393573048214`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0772107521315833`"}], "-", 
      RowBox[{"5.4129748563341456`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07081919329681596`"}], "+", 
      RowBox[{"7.765636116064591`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.06441645187261946`"}], "+", 
      RowBox[{"2.7856124513799628`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05800356783895416`"}], "+", 
      RowBox[{"6.109060835449138`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05158157440837863`"}], "-", 
      RowBox[{"4.267780560124967`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.045151498746823726`"}], "-", 
      RowBox[{"7.829710200334339`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03871436268011236`"}], "+", 
      RowBox[{"1.9370258243432223`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03227118338801621`"}], "-", 
      RowBox[{"8.28566519130858`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.025822974087536532`"}], "+", 
      RowBox[{"2.782636867851598`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.01937074470707295`"}], "+", 
      RowBox[{"6.604539944628323`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.012915502553069225`"}], "-", 
      RowBox[{"4.559347146777065`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0064582529706799785`"}], "+", 
      RowBox[{"3.751219513017632`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"3.885780586188048`*^-15", "+", 
      RowBox[{"8.558025687228806`*^-27", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.5837398888535094`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"C_", 
    RowBox[{"3", "[", "\[Theta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Column", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"C3", "[", 
      RowBox[{"k", 
       RowBox[{"(", "Pi", ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "600"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5637860283007364`*^9, 3.563786029796822*^9}, {
  3.583737063681593*^9, 3.583737065351595*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", "0.09888601040573608`"}], "-", 
      RowBox[{"9.430243754102642`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10647647262180593`"}], "+", 
      RowBox[{"3.0582778395835437`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.11316486128028602`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.11927708419885397`"}], "+", 
      RowBox[{"2.545584368371226`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12493061995587329`"}], "+", 
      RowBox[{"2.258427089245589`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13019385377244053`"}], "+", 
      RowBox[{"2.11751840844878`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1351131770295888`"}], "+", 
      RowBox[{"1.5674393214744197`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1397228140728033`"}], "+", 
      RowBox[{"1.0923280186051156`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"-", "0.14404937926800354`"}]},
    {
     RowBox[{
      RowBox[{"-", "0.1481143393108728`"}], "+", 
      RowBox[{"9.443979725797405`*^-25", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15193549226357939`"}], "+", 
      RowBox[{"4.044573294300739`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1555278961558879`"}], "+", 
      RowBox[{"1.1890462505704559`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15890451328781663`"}], "+", 
      RowBox[{"3.5668581739848396`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16207664100305186`"}], "+", 
      RowBox[{"1.4415884546996975`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1650542364174945`"}], "+", 
      RowBox[{"3.197947686738774`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16784615596828267`"}], "+", 
      RowBox[{"1.7280308704555383`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17046033822699735`"}], "+", 
      RowBox[{"6.578744548135998`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17290394668970865`"}], "+", 
      RowBox[{"4.5566522742307836`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17518348202902878`"}], "+", 
      RowBox[{"5.347906776117942`*^-24", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17730487324836464`"}], "+", 
      RowBox[{"3.427765293151089`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1792735514628716`"}], "+", 
      RowBox[{"3.911913998539245`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18109451078892214`"}], "+", 
      RowBox[{"3.224280264284395`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18277235909407108`"}], "+", 
      RowBox[{"1.7346101270809714`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18431136051419217`"}], "+", 
      RowBox[{"8.222455160609405`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1857154716337568`"}], "+", 
      RowBox[{"2.2097825545534744`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1869883722226806`"}], "+", 
      RowBox[{"3.001683750435256`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18813349174455452`"}], "+", 
      RowBox[{"6.921662401642352`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18915403223083516`"}], "+", 
      RowBox[{"1.7479515254629245`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19005298817576133`"}], "+", 
      RowBox[{"1.9197951568990198`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19083316391937455`"}], "+", 
      RowBox[{"8.724258703674138`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19149718890540834`"}], "+", 
      RowBox[{"3.990785092765364`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19204753112949247`"}], "+", 
      RowBox[{"5.572261642475761`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1924865090368053`"}], "+", 
      RowBox[{"4.317518874120651`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.192816302083487`"}], "+", 
      RowBox[{"4.466404231616329`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19303896014010735`"}], "+", 
      RowBox[{"6.154731065238419`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19315641188638943`"}], "+", 
      RowBox[{"4.527772908312807`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1931704723226817`"}], "+", 
      RowBox[{"5.929341933005412`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1930828495042004`"}], "+", 
      RowBox[{"4.720251113652927`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19289515058803886`"}], "+", 
      RowBox[{"3.4968473267487055`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19260888726957948`"}], "+", 
      RowBox[{"3.1383616225051663`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19222548067382383`"}], "+", 
      RowBox[{"3.747490854196889`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19174626575775866`"}], "+", 
      RowBox[{"5.4115672689501744`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1911724952719709`"}], "+", 
      RowBox[{"9.043260321769189`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.19050534332297575`"}], "+", 
      RowBox[{"5.353897495492077`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1897459085719233`"}], "+", 
      RowBox[{"3.1600029140933616`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18889521710040336`"}], "+", 
      RowBox[{"6.0394201334200915`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1879542249697186`"}], "+", 
      RowBox[{"4.294586000345448`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18692382049621026`"}], "+", 
      RowBox[{"5.5237387574740226`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1858048262619061`"}], "+", 
      RowBox[{"7.473059952598864`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1845980008767688`"}], "+", 
      RowBox[{"8.908303388251827`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18330404050614368`"}], "+", 
      RowBox[{"5.301989726545481`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18192358017457588`"}], "+", 
      RowBox[{"8.909458843133551`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.18045719485492207`"}], "+", 
      RowBox[{"3.902761362240907`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17890540034954439`"}], "+", 
      RowBox[{"6.799772218060186`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17726865396839642`"}], "+", 
      RowBox[{"8.227659402582729`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17554735500684437`"}], "+", 
      RowBox[{"8.253635674349084`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.17374184502413714`"}], "+", 
      RowBox[{"5.350644257018264`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1718524079215188`"}], "+", 
      RowBox[{"3.071552100478386`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16987926981696366`"}], "+", 
      RowBox[{"8.161044310444237`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1678225987114489`"}], "+", 
      RowBox[{"5.070804670366981`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1656825039394486`"}], "+", 
      RowBox[{"5.557437509807029`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.16345903539392947`"}], "+", 
      RowBox[{"6.355780927591853`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1611521825134795`"}], "+", 
      RowBox[{"4.162545451668443`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15876187301624478`"}], "+", 
      RowBox[{"4.537782505734394`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1562879713619847`"}], "+", 
      RowBox[{"7.06497699962062`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15373027691975394`"}], "+", 
      RowBox[{"2.0879366966455534`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.15108852181425636`"}], "+", 
      RowBox[{"8.050498858085963`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1483623684187506`"}], "+", 
      RowBox[{"1.0200165459207322`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14555140645630849`"}], "+", 
      RowBox[{"7.257244545646272`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.14265514966395076`"}], "+", 
      RowBox[{"4.341673728568693`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13967303196555148`"}], "+", 
      RowBox[{"2.1427005660522628`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13660440308891697`"}], "+", 
      RowBox[{"8.388255393252672`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13344852354974446`"}], "+", 
      RowBox[{"5.4263105450584896`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.13020455890959648`"}], "+", 
      RowBox[{"3.5538857057187774`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.12687157319579312`"}], "+", 
      RowBox[{"1.1569973875074145`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.1234485213472174`"}], "+", 
      RowBox[{"4.094741203711829`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.11993424052000334`"}], "+", 
      RowBox[{"1.3175135336738986`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.11632744004905415`"}], "+", 
      RowBox[{"1.0658099887087527`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.11262668981280144`"}], "+", 
      RowBox[{"2.0567330271395295`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10883040668584998`"}], "+", 
      RowBox[{"7.02583291028095`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10493683868234682`"}], "+", 
      RowBox[{"1.0194487982627277`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.10094404628480325`"}], "+", 
      RowBox[{"7.103447969338499`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09684988030856179`"}], "+", 
      RowBox[{"4.3905616207823196`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.09265195545602356`"}], "+", 
      RowBox[{"4.184592693624779`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08834761090550491`"}], "+", 
      RowBox[{"3.493460062846025`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.08393390250599497`"}], "+", 
      RowBox[{"5.903600578488938`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07940750725305679`"}], "+", 
      RowBox[{"5.7478730188267215`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0747646966131773`"}], "+", 
      RowBox[{"1.0422864726898494`*^-26", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.07000125266095125`"}], "+", 
      RowBox[{"2.8866904676654287`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.06511237129890357`"}], "+", 
      RowBox[{"3.46569255610439`*^-28", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.06009253152259064`"}], "+", 
      RowBox[{"8.441126139661591`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.05493534003943634`"}], "+", 
      RowBox[{"6.571572995451824`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.049633272195487965`"}], "+", 
      RowBox[{"3.748573693211393`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.04417735225392083`"}], "+", 
      RowBox[{"7.978940330850773`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.038556649418836075`"}], "+", 
      RowBox[{"6.209449591262256`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.03275749376455672`"}], "+", 
      RowBox[{"2.5724739048149934`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.026762153486126095`"}], "+", 
      RowBox[{"2.782636867851598`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.0205464063902695`"}], "+", 
      RowBox[{"3.1317578520820897`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.014074264183465246`"}], "+", 
      RowBox[{"5.243050082912912`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"-", "0.00728346947418701`"}], "+", 
      RowBox[{"3.751219513017632`*^-27", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{"4.884981308350689`*^-15", "-", 
      RowBox[{"1.2417284176738886`*^-31", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.583739900976573*^9}]
}, Open  ]]
},
WindowSize->{1664, 915},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2008, 38, 212, "Input"],
Cell[2556, 60, 83707, 2063, 2272, "Input"],
Cell[CellGroupData[{
Cell[86288, 2127, 3243, 75, 132, "Input"],
Cell[89534, 2204, 618, 11, 40, "Message"],
Cell[90155, 2217, 618, 11, 40, "Message"],
Cell[90776, 2230, 618, 11, 40, "Message"],
Cell[91397, 2243, 665, 11, 21, "Message"],
Cell[92065, 2256, 11046, 195, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103148, 2456, 3449, 87, 112, "Input"],
Cell[106600, 2545, 9124, 161, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115761, 2711, 1537, 33, 212, "Input"],
Cell[117301, 2746, 614, 11, 40, "Message"],
Cell[117918, 2759, 614, 11, 40, "Message"],
Cell[118535, 2772, 614, 11, 40, "Message"],
Cell[119152, 2785, 661, 11, 21, "Message"],
Cell[119816, 2798, 12311, 315, 1776, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132164, 3118, 545, 15, 72, "Input"],
Cell[132712, 3135, 591, 10, 40, "Message"],
Cell[133306, 3147, 593, 10, 40, "Message"],
Cell[133902, 3159, 593, 10, 40, "Message"],
Cell[134498, 3171, 638, 10, 21, "Message"],
Cell[135139, 3183, 13551, 359, 1809, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148727, 3547, 525, 15, 72, "Input"],
Cell[149255, 3564, 591, 10, 40, "Message"],
Cell[149849, 3576, 591, 10, 40, "Message"],
Cell[150443, 3588, 593, 10, 40, "Message"],
Cell[151039, 3600, 638, 10, 21, "Message"],
Cell[151680, 3612, 13078, 333, 1794, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164795, 3950, 1895, 49, 112, "Input"],
Cell[166693, 4001, 13499, 391, 1803, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180229, 4397, 1198, 32, 152, "Input"],
Cell[181430, 4431, 13545, 393, 1806, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195012, 4829, 622, 17, 72, "Input"],
Cell[195637, 4848, 14076, 405, 1824, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

